Tables, bounds and graphics of the smallest known sizes of complete arcs in the plane $\mathrm{PG}(2,q)$ for all $q\le160001$ and sporadic $q$ in the interval $[160801\ldots 430007]$

In the projective planes $\mathrm{PG}(2,q)$, we collect the smallest known sizes of complete arcs for the regions \begin{align*} &\mbox{all } q\le160001,~~ q \mbox{ prime power};\\ &Q_{4}=\{34 \mbox{ sporadic }q'\mbox{s in the interval }[160801\ldots430007], \mbox{ see Table 3}\}. \end{align*} For $q\le160001$, the collection of arc sizes is complete in the sense that arcs for all prime powers are considered. This proves new upper bounds on the smallest size $t_{2}(2,q)$ of a complete arc in $\mathrm{PG}(2,q)$, in particular \begin{align*} t_{2}(2,q)&<0.998\sqrt{3q\ln q}<1.729\sqrt{q\ln q}&\mbox{ for }&&7&\le q\le160001;~~(1) \\ t_{2}(2,q)&<\sqrt{q}\ln^{0.7295}q&\mbox{ for }&&109&\le q\le160001;~~(2)\\ t_{2}(2,q)&<\sqrt{q}\ln^{c_{up}(q)}q,~~c_{up}(q)=\frac{0.27}{\ln q}+0.7,&\mbox{ for }&&19&\le q\le160001;~~(3)\\ t_{2}(2,q)&<0.6\sqrt{q}\ln^{\varphi_{up}(q;0.6)} q,~~\varphi_{up}(q;0.6)=\frac{1.5}{\ln q}+0.802,&\mbox{ for }&&19&\le q\le160001.~~(4) \end{align*} Moreover, the bounds (2) -- (4) hold also for $q\in Q_{4}$. Also, \begin{align*} t_{2}(2,q)&<1.006\sqrt{3q\ln q}<1.743\sqrt{q\ln q}&\mbox{ for }&&q\in Q_{4}.~~(5) \end{align*} Our investigations and results allow to conjecture that the bounds (2) -- (5) hold for all $q\geq109$.

==> anc/dataTable1.csv <==

Table 1. Sizes \bar{t}_{2}=\bar{t}_{2}(2,q) of complete arcs in PG(2,q) smaller than in [14]

67, 22, 97, 28, 109, 30, 121, 30, 125, 30, 137, 36, 139, 36, 151, 36
2383, 217, 2551, 226, 2803, 239, 2843, 241, 2861, 241, 2963, 247, 3125, 255, 3167, 257
3209, 259, 3251, 261, 3313, 263, 3463, 271, 3529, 274, 3571, 274, 3593, 277, 3637, 279
3659, 280, 3727, 283, 3769, 285, 3793, 286, 3863, 289, 3907, 291, 3929, 292, 3931, 292
4091, 299, 4139, 301, 4231, 305, 4327, 309, 4349, 310, 4373, 311, 4397, 312, 4421, 313
4493, 315, 4519, 317, 4567, 319, 4591, 320, 4639, 322, 4787, 328, 4789, 327, 4813, 329
4889, 331, 4913, 333, 4937, 333, 5167, 343, 5297, 347, 5503, 356, 5531, 356, 5639, 361
5827, 368, 5881, 370, 6211, 382, 6491, 391  
 


==> anc/dataTable2.csv <==
Table 2. The smallest known sizes \overline{t}_{2}=\overline{t}_{2}(2,q) of complete arcs in planes PG(2,q), 49729 <= q <= 160801, q non-prime.

 49729, 1246,  50653, 1262,  51529, 1272,  52441, 1284,  54289, 1311
 57121, 1349,  58081, 1363,  59049, 1370,  63001, 1417,  65536, 1453
 66049, 1462,  68921, 1497,  69169, 1497,  72361, 1534,  73441, 1552
 76729, 1589,  78125, 1606,  78961, 1614,  79507, 1623,  80089, 1624
 83521, 1665,  85849, 1691,  94249, 1785,  96721, 1810,  97969, 1820
 100489, 1847,  103823, 1878,  109561, 1942,  113569, 1976,  117649, 2011
 120409, 2036,  121801, 2055,  124609, 2077,  128881, 2116,  130321, 2130
 131072, 2141,  134689, 2163,  139129, 2208,  143641, 2253,  146689, 2275
 148877, 2297,  151321, 2312,  157609, 2371,  160801, 2388 


==> anc/dataTable3.csv <==
Table 3. The smallest known sizes \overline{t}_{2}=\overline{t}_{2}(2,q) of complete arcs in planes PG(2,q), q=124477,128683,160001, and 124477 <= q <= 430007, q sporadic  
  
124477, 2087,  128683, 2117,  160001, 2383,  160801, 2388,  161009, 2401,  162007, 2398   
163003, 2417,  164011, 2424,  165001, 2433,  166013, 2439,  167009, 2447,  168013, 2457   
169003, 2456,  170503, 2471,  178169, 2530,  180001, 2551,  185021, 2589,  190027, 2619   
200003, 2711,  210011, 2780,  250007, 3065,  260003, 3129,  262144, 3066,  270001, 3188   
280001, 3262,  290011, 3315,  300007, 3384,  330017, 3565,  350003, 3683,  360007, 3735   
370003, 3767,  380041, 3819,  390001, 3883,  400009, 3937,  410009, 4000,  420001, 4041   
430007, 4087   
  


==> anc/dataTable4.csv <==
Table 4. The smallest known sizes  \overline{t}_{2}=\overline{t}_{2}(2,q) of complete arcs in planes  PG(2,q), 2 <= q <= 10000, q power prime  
  
2, 4,  3, 4,  4, 6,  5, 6,  7, 6,  8, 6,  9, 6,  11, 7   
13, 8,  16, 9,  17, 10,  19, 10,  23, 10,  25, 12,  27, 12,  29, 13   
31, 14,  32, 14,  37, 15,  41, 16,  43, 16,  47, 18,  49, 18,  53, 18   
59, 20,  61, 20,  64, 22,  67, 22,  71, 22,  73, 24,  79, 26,  81, 26   
83, 27,  89, 28,  97, 28,  101, 30,  103, 31,  107, 32,  109, 30,  113, 33   
121, 30,  125, 30,  127, 35,  128, 34,  131, 36,  137, 36,  139, 36,  149, 39   
151, 36,  157, 40,  163, 41,  167, 42,  169, 42,  173, 43,  179, 44,  181, 44   
191, 46,  193, 46,  197, 47,  199, 47,  211, 49,  223, 51,  227, 51,  229, 51   
233, 52,  239, 53,  241, 53,  243, 53,  251, 55,  256, 55,  257, 55,  263, 56   
269, 57,  271, 57,  277, 58,  281, 59,  283, 59,  289, 60,  293, 60,  307, 62   
311, 63,  313, 63,  317, 63,  331, 65,  337, 66,  343, 66,  347, 67,  349, 67   
353, 68,  359, 68,  361, 69,  367, 69,  373, 70,  379, 71,  383, 71,  389, 72   
397, 73,  401, 73,  409, 74,  419, 75,  421, 76,  431, 77,  433, 77,  439, 78   
443, 78,  449, 79,  457, 80,  461, 80,  463, 80,  467, 81,  479, 82,  487, 83   
491, 83,  499, 84,  503, 85,  509, 85,  512, 85,  521, 86,  523, 86,  529, 87   
541, 88,  547, 89,  557, 90,  563, 91,  569, 91,  571, 91,  577, 92,  587, 93   
593, 94,  599, 94,  601, 90,  607, 95,  613, 96,  617, 96,  619, 96,  625, 96   
631, 97,  641, 98,  643, 98,  647, 99,  653, 99,  659, 100,  661, 90,  673, 101   
677, 102,  683, 102,  691, 103,  701, 104,  709, 104,  719, 105,  727, 106,  729, 104   
733, 107,  739, 107,  743, 108,  751, 108,  757, 109,  761, 109,  769, 110,  773, 110   
787, 111,  797, 112,  809, 113,  811, 113,  821, 114,  823, 114,  827, 115,  829, 115   
839, 115,  841, 112,  853, 117,  857, 117,  859, 118,  863, 118,  877, 119,  881, 119   
883, 120,  887, 120,  907, 122,  911, 122,  919, 122,  929, 123,  937, 124,  941, 124   
947, 125,  953, 125,  961, 120,  967, 126,  971, 127,  977, 127,  983, 128,  991, 127   
997, 129,  1009, 130,  1013, 130,  1019, 130,  1021, 131,  1024, 124,  1031, 131,  1033, 132   
1039, 132,  1049, 133,  1051, 133,  1061, 134,  1063, 134,  1069, 134,  1087, 136,  1091, 136   
1093, 136,  1097, 136,  1103, 137,  1109, 137,  1117, 138,  1123, 138,  1129, 139,  1151, 140   
1153, 141,  1163, 141,  1171, 142,  1181, 143,  1187, 143,  1193, 144,  1201, 144,  1213, 145   
1217, 145,  1223, 146,  1229, 146,  1231, 146,  1237, 147,  1249, 148,  1259, 148,  1277, 150   
1279, 150,  1283, 150,  1289, 150,  1291, 151,  1297, 151,  1301, 151,  1303, 151,  1307, 152   
1319, 152,  1321, 153,  1327, 153,  1331, 153,  1361, 155,  1367, 156,  1369, 144,  1373, 156   
1381, 157,  1399, 158,  1409, 159,  1423, 160,  1427, 160,  1429, 160,  1433, 160,  1439, 161   
1447, 161,  1451, 162,  1453, 162,  1459, 162,  1471, 163,  1481, 164,  1483, 164,  1487, 164   
1489, 164,  1493, 164,  1499, 165,  1511, 165,  1523, 166,  1531, 167,  1543, 167,  1549, 168   
1553, 168,  1559, 169,  1567, 169,  1571, 169,  1579, 170,  1583, 170,  1597, 171,  1601, 171   
1607, 172,  1609, 172,  1613, 172,  1619, 173,  1621, 173,  1627, 173,  1637, 174,  1657, 175   
1663, 175,  1667, 176,  1669, 176,  1681, 160,  1693, 177,  1697, 177,  1699, 178,  1709, 178   
1721, 179,  1723, 179,  1733, 180,  1741, 180,  1747, 181,  1753, 181,  1759, 181,  1777, 182   
1783, 183,  1787, 183,  1789, 183,  1801, 184,  1811, 184,  1823, 185,  1831, 186,  1847, 187   
1849, 187,  1861, 188,  1867, 188,  1871, 188,  1873, 188,  1877, 189,  1879, 189,  1889, 189   
 
Table 4. Continue 1 
 
1901, 190,  1907, 190,  1913, 191,  1931, 192,  1933, 192,  1949, 193,  1951, 193,  1973, 194   
1979, 195,  1987, 195,  1993, 195,  1997, 196,  1999, 196,  2003, 196,  2011, 197,  2017, 197   
2027, 197,  2029, 198,  2039, 198,  2048, 199,  2053, 199,  2063, 199,  2069, 200,  2081, 201   
2083, 201,  2087, 201,  2089, 201,  2099, 202,  2111, 202,  2113, 202,  2129, 203,  2131, 203   
2137, 204,  2141, 204,  2143, 204,  2153, 205,  2161, 205,  2179, 206,  2187, 207,  2197, 207   
2203, 208,  2207, 208,  2209, 208,  2213, 208,  2221, 208,  2237, 209,  2239, 210,  2243, 210   
2251, 210,  2267, 211,  2269, 211,  2273, 211,  2281, 212,  2287, 212,  2293, 213,  2297, 213   
2309, 213,  2311, 214,  2333, 215,  2339, 215,  2341, 214,  2347, 215,  2351, 216,  2357, 216   
2371, 217,  2377, 216,  2381, 217,  2383, 217,  2389, 218,  2393, 218,  2399, 218,  2401, 192   
2411, 219,  2417, 219,  2423, 220,  2437, 220,  2441, 221,  2447, 221,  2459, 222,  2467, 222   
2473, 222,  2477, 223,  2503, 224,  2521, 225,  2531, 225,  2539, 226,  2543, 226,  2549, 226   
2551, 226,  2557, 227,  2579, 228,  2591, 229,  2593, 229,  2609, 229,  2617, 230,  2621, 230   
2633, 230,  2647, 231,  2657, 232,  2659, 232,  2663, 232,  2671, 233,  2677, 233,  2683, 233   
2687, 234,  2689, 234,  2693, 233,  2699, 234,  2707, 235,  2711, 235,  2713, 235,  2719, 235   
2729, 236,  2731, 236,  2741, 236,  2749, 237,  2753, 236,  2767, 238,  2777, 238,  2789, 239   
2791, 239,  2797, 239,  2801, 238,  2803, 239,  2809, 240,  2819, 240,  2833, 240,  2837, 241   
2843, 241,  2851, 242,  2857, 242,  2861, 241,  2879, 243,  2887, 243,  2897, 244,  2903, 245   
2909, 245,  2917, 245,  2927, 245,  2939, 246,  2953, 246,  2957, 247,  2963, 247,  2969, 248   
2971, 247,  2999, 249,  3001, 249,  3011, 250,  3019, 250,  3023, 249,  3037, 251,  3041, 251   
3049, 252,  3061, 252,  3067, 253,  3079, 253,  3083, 253,  3089, 254,  3109, 255,  3119, 255   
3121, 255,  3125, 255,  3137, 256,  3163, 257,  3167, 257,  3169, 258,  3181, 258,  3187, 258   
3191, 259,  3203, 259,  3209, 259,  3217, 260,  3221, 260,  3229, 260,  3251, 261,  3253, 261   
3257, 262,  3259, 262,  3271, 262,  3299, 264,  3301, 264,  3307, 264,  3313, 263,  3319, 265   
3323, 265,  3329, 265,  3331, 265,  3343, 265,  3347, 266,  3359, 267,  3361, 267,  3371, 267   
3373, 267,  3389, 268,  3391, 267,  3407, 269,  3413, 269,  3433, 270,  3449, 271,  3457, 271   
3461, 271,  3463, 271,  3467, 272,  3469, 272,  3481, 272,  3491, 273,  3499, 273,  3511, 274   
3517, 274,  3527, 274,  3529, 274,  3533, 275,  3539, 275,  3541, 275,  3547, 275,  3557, 276   
3559, 276,  3571, 274,  3581, 277,  3583, 277,  3593, 277,  3607, 278,  3613, 278,  3617, 278   
3623, 279,  3631, 279,  3637, 279,  3643, 278,  3659, 280,  3671, 281,  3673, 280,  3677, 281   
3691, 282,  3697, 282,  3701, 282,  3709, 283,  3719, 283,  3721, 283,  3727, 283,  3733, 284   
3739, 283,  3761, 284,  3767, 285,  3769, 285,  3779, 286,  3793, 286,  3797, 287,  3803, 287   
3821, 288,  3823, 288,  3833, 288,  3847, 288,  3851, 288,  3853, 289,  3863, 289,  3877, 290   
3881, 290,  3889, 291,  3907, 291,  3911, 292,  3917, 291,  3919, 292,  3923, 292,  3929, 292   
3931, 292,  3943, 293,  3947, 293,  3967, 294,  3989, 295,  4001, 296,  4003, 296,  4007, 296   
4013, 296,  4019, 296,  4021, 296,  4027, 296,  4049, 298,  4051, 298,  4057, 298,  4073, 299   
4079, 299,  4091, 299,  4093, 300,  4096, 300,  4099, 300,  4111, 300,  4127, 301,  4129, 301   
4133, 301,  4139, 301,  4153, 301,  4157, 302,  4159, 302,  4177, 303,  4201, 304,  4211, 305   
4217, 305,  4219, 305,  4229, 305,  4231, 305,  4241, 306,  4243, 306,  4253, 306,  4259, 307   
4261, 307,  4271, 307,  4273, 306,  4283, 308,  4289, 308,  4297, 308,  4327, 309,  4337, 310   
4339, 310,  4349, 310,  4357, 311,  4363, 310,  4373, 311,  4391, 312,  4397, 312,  4409, 313   
 
Table 4. Continue 2 
 
4421, 313,  4423, 312,  4441, 314,  4447, 314,  4451, 315,  4457, 315,  4463, 315,  4481, 315   
4483, 316,  4489, 316,  4493, 315,  4507, 317,  4513, 317,  4517, 317,  4519, 317,  4523, 318   
4547, 319,  4549, 319,  4561, 319,  4567, 319,  4583, 320,  4591, 320,  4597, 321,  4603, 321   
4621, 321,  4637, 322,  4639, 322,  4643, 323,  4649, 323,  4651, 323,  4657, 323,  4663, 323   
4673, 323,  4679, 324,  4691, 324,  4703, 325,  4721, 326,  4723, 326,  4729, 325,  4733, 326   
4751, 327,  4759, 327,  4783, 328,  4787, 328,  4789, 327,  4793, 329,  4799, 329,  4801, 329   
4813, 329,  4817, 329,  4831, 329,  4861, 331,  4871, 332,  4877, 332,  4889, 331,  4903, 333   
4909, 332,  4913, 333,  4919, 334,  4931, 334,  4933, 334,  4937, 333,  4943, 334,  4951, 335   
4957, 335,  4967, 336,  4969, 336,  4973, 336,  4987, 336,  4993, 337,  4999, 337,  5003, 337   
5009, 337,  5011, 337,  5021, 338,  5023, 338,  5039, 338,  5041, 339,  5051, 339,  5059, 339   
5077, 340,  5081, 340,  5087, 340,  5099, 341,  5101, 341,  5107, 341,  5113, 341,  5119, 341   
5147, 343,  5153, 342,  5167, 343,  5171, 344,  5179, 344,  5189, 344,  5197, 345,  5209, 345   
5227, 346,  5231, 346,  5233, 346,  5237, 346,  5261, 347,  5273, 348,  5279, 348,  5281, 348   
5297, 347,  5303, 349,  5309, 349,  5323, 349,  5329, 350,  5333, 349,  5347, 350,  5351, 350   
5381, 352,  5387, 352,  5393, 352,  5399, 352,  5407, 352,  5413, 353,  5417, 353,  5419, 353   
5431, 354,  5437, 354,  5441, 354,  5443, 354,  5449, 354,  5471, 355,  5477, 355,  5479, 355   
5483, 355,  5501, 356,  5503, 356,  5507, 357,  5519, 357,  5521, 356,  5527, 357,  5531, 356   
5557, 358,  5563, 359,  5569, 359,  5573, 359,  5581, 359,  5591, 359,  5623, 361,  5639, 361   
5641, 362,  5647, 362,  5651, 362,  5653, 362,  5657, 362,  5659, 362,  5669, 363,  5683, 363   
5689, 363,  5693, 363,  5701, 364,  5711, 363,  5717, 364,  5737, 365,  5741, 365,  5743, 365   
5749, 365,  5779, 367,  5783, 366,  5791, 367,  5801, 367,  5807, 368,  5813, 366,  5821, 368   
5827, 368,  5839, 369,  5843, 368,  5849, 369,  5851, 369,  5857, 370,  5861, 370,  5867, 370   
5869, 370,  5879, 370,  5881, 370,  5897, 371,  5903, 371,  5923, 372,  5927, 372,  5939, 373   
5953, 372,  5981, 374,  5987, 374,  6007, 375,  6011, 373,  6029, 375,  6037, 376,  6043, 376   
6047, 377,  6053, 377,  6067, 376,  6073, 377,  6079, 378,  6089, 378,  6091, 378,  6101, 379   
6113, 379,  6121, 379,  6131, 380,  6133, 380,  6143, 379,  6151, 380,  6163, 380,  6173, 381   
6197, 382,  6199, 381,  6203, 381,  6211, 382,  6217, 383,  6221, 383,  6229, 383,  6241, 384   
6247, 384,  6257, 384,  6263, 384,  6269, 384,  6271, 384,  6277, 385,  6287, 385,  6299, 385   
6301, 386,  6311, 386,  6317, 385,  6323, 387,  6329, 387,  6337, 386,  6343, 387,  6353, 388   
6359, 387,  6361, 388,  6367, 388,  6373, 388,  6379, 389,  6389, 388,  6397, 389,  6421, 390   
6427, 390,  6449, 391,  6451, 390,  6469, 391,  6473, 392,  6481, 392,  6491, 391,  6521, 392   
6529, 393,  6547, 394,  6551, 395,  6553, 395,  6561, 395,  6563, 395,  6569, 395,  6571, 394   
6577, 396,  6581, 396,  6599, 396,  6607, 397,  6619, 396,  6637, 398,  6653, 398,  6659, 398   
6661, 398,  6673, 399,  6679, 399,  6689, 399,  6691, 399,  6701, 400,  6703, 400,  6709, 400   
6719, 400,  6733, 401,  6737, 401,  6761, 402,  6763, 402,  6779, 402,  6781, 402,  6791, 403   
6793, 403,  6803, 402,  6823, 404,  6827, 404,  6829, 404,  6833, 404,  6841, 404,  6857, 405   
6859, 405,  6863, 405,  6869, 405,  6871, 405,  6883, 406,  6889, 406,  6899, 406,  6907, 407   
6911, 407,  6917, 406,  6947, 408,  6949, 408,  6959, 408,  6961, 408,  6967, 409,  6971, 409   
6977, 409,  6983, 408,  6991, 409,  6997, 409,  7001, 409,  7013, 410,  7019, 410,  7027, 410   
7039, 410,  7043, 411,  7057, 410,  7069, 412,  7079, 412,  7103, 412,  7109, 413,  7121, 414   
 
Table 4. Continue 3 
 
7127, 414,  7129, 414,  7151, 415,  7159, 415,  7177, 416,  7187, 415,  7193, 415,  7207, 417   
7211, 417,  7213, 417,  7219, 417,  7229, 418,  7237, 418,  7243, 418,  7247, 416,  7253, 418   
7283, 418,  7297, 420,  7307, 418,  7309, 420,  7321, 421,  7331, 421,  7333, 421,  7349, 422   
7351, 422,  7369, 422,  7393, 423,  7411, 423,  7417, 423,  7433, 424,  7451, 422,  7457, 424   
7459, 425,  7477, 426,  7481, 426,  7487, 426,  7489, 426,  7499, 426,  7507, 427,  7517, 427   
7523, 426,  7529, 426,  7537, 428,  7541, 428,  7547, 428,  7549, 428,  7559, 428,  7561, 429   
7573, 429,  7577, 428,  7583, 429,  7589, 428,  7591, 430,  7603, 430,  7607, 430,  7621, 431   
7639, 431,  7643, 431,  7649, 431,  7669, 431,  7673, 432,  7681, 432,  7687, 433,  7691, 433   
7699, 433,  7703, 433,  7717, 434,  7723, 433,  7727, 434,  7741, 434,  7753, 435,  7757, 433   
7759, 435,  7789, 435,  7793, 436,  7817, 437,  7823, 436,  7829, 437,  7841, 438,  7853, 438   
7867, 438,  7873, 437,  7877, 438,  7879, 438,  7883, 438,  7901, 440,  7907, 440,  7919, 439   
7921, 440,  7927, 440,  7933, 440,  7937, 440,  7949, 441,  7951, 441,  7963, 441,  7993, 441   
8009, 443,  8011, 443,  8017, 443,  8039, 444,  8053, 444,  8059, 445,  8069, 445,  8081, 445   
8087, 444,  8089, 445,  8093, 446,  8101, 446,  8111, 446,  8117, 447,  8123, 446,  8147, 447   
8161, 448,  8167, 448,  8171, 448,  8179, 448,  8191, 446,  8192, 449,  8209, 448,  8219, 450   
8221, 449,  8231, 450,  8233, 449,  8237, 450,  8243, 449,  8263, 451,  8269, 449,  8273, 451   
8287, 450,  8291, 452,  8293, 452,  8297, 452,  8311, 452,  8317, 453,  8329, 453,  8353, 454   
8363, 454,  8369, 454,  8377, 454,  8387, 455,  8389, 454,  8419, 456,  8423, 456,  8429, 455   
8431, 456,  8443, 457,  8447, 456,  8461, 456,  8467, 457,  8501, 457,  8513, 457,  8521, 459   
8527, 458,  8537, 460,  8539, 458,  8543, 460,  8563, 460,  8573, 460,  8581, 460,  8597, 461   
8599, 461,  8609, 461,  8623, 462,  8627, 462,  8629, 462,  8641, 462,  8647, 462,  8663, 463   
8669, 463,  8677, 463,  8681, 464,  8689, 464,  8693, 464,  8699, 464,  8707, 464,  8713, 464   
8719, 464,  8731, 464,  8737, 466,  8741, 466,  8747, 466,  8753, 466,  8761, 465,  8779, 467   
8783, 466,  8803, 467,  8807, 466,  8819, 468,  8821, 468,  8831, 469,  8837, 468,  8839, 468   
8849, 468,  8861, 470,  8863, 468,  8867, 470,  8887, 469,  8893, 470,  8923, 471,  8929, 471   
8933, 471,  8941, 471,  8951, 471,  8963, 472,  8969, 472,  8971, 471,  8999, 471,  9001, 472   
9007, 473,  9011, 472,  9013, 473,  9029, 473,  9041, 474,  9043, 474,  9049, 474,  9059, 475   
9067, 475,  9091, 475,  9103, 475,  9109, 476,  9127, 477,  9133, 477,  9137, 477,  9151, 476   
9157, 477,  9161, 478,  9173, 478,  9181, 477,  9187, 478,  9199, 477,  9203, 479,  9209, 479   
9221, 480,  9227, 480,  9239, 480,  9241, 480,  9257, 481,  9277, 481,  9281, 480,  9283, 481   
9293, 482,  9311, 481,  9319, 482,  9323, 482,  9337, 483,  9341, 483,  9343, 483,  9349, 483   
9371, 483,  9377, 484,  9391, 484,  9397, 484,  9403, 484,  9409, 484,  9413, 485,  9419, 484   
9421, 485,  9431, 485,  9433, 484,  9437, 484,  9439, 484,  9461, 486,  9463, 486,  9467, 486   
9473, 486,  9479, 486,  9491, 487,  9497, 486,  9511, 488,  9521, 489,  9533, 489,  9539, 487   
9547, 489,  9551, 489,  9587, 489,  9601, 490,  9613, 489,  9619, 491,  9623, 490,  9629, 492   
9631, 492,  9643, 491,  9649, 490,  9661, 492,  9677, 492,  9679, 493,  9689, 492,  9697, 493   
9719, 494,  9721, 494,  9733, 494,  9739, 494,  9743, 495,  9749, 495,  9767, 496,  9769, 496   
9781, 495,  9787, 495,  9791, 495,  9803, 496,  9811, 497,  9817, 497,  9829, 497,  9833, 497   
9839, 497,  9851, 498,  9857, 498,  9859, 498,  9871, 498,  9883, 498,  9887, 499,  9901, 498   
9907, 499,  9923, 498,  9929, 499,  9931, 499,  9941, 500,  9949, 500,  9967, 501,  9973, 499  
 


==> anc/dataTable5.csv <==
Table 5. The smallest known sizes  \overline{t}_{2}=\overline{t}_{2}(2,q) of complete arcs in planes  PG(2,q), 10001 <= q <= 100000, q power prime 
  
10007, 502,  10009, 502,  10037, 503,  10039, 503,  10061, 504,  10067, 504,  10069, 504   
10079, 504,  10091, 505,  10093, 504,  10099, 505,  10103, 504,  10111, 505,  10133, 506   
10139, 506,  10141, 506,  10151, 504,  10159, 505,  10163, 506,  10169, 507,  10177, 507   
10181, 507,  10193, 507,  10201, 508,  10211, 507,  10223, 508,  10243, 508,  10247, 509   
10253, 509,  10259, 509,  10267, 510,  10271, 510,  10273, 510,  10289, 509,  10301, 510   
10303, 510,  10313, 511,  10321, 511,  10331, 511,  10333, 511,  10337, 512,  10343, 511   
10357, 512,  10369, 513,  10391, 512,  10399, 512,  10427, 514,  10429, 513,  10433, 514   
10453, 515,  10457, 514,  10459, 515,  10463, 515,  10477, 515,  10487, 514,  10499, 516   
10501, 516,  10513, 517,  10529, 516,  10531, 516,  10559, 518,  10567, 518,  10589, 518   
10597, 519,  10601, 519,  10607, 519,  10609, 519,  10613, 520,  10627, 519,  10631, 520   
10639, 519,  10651, 520,  10657, 519,  10663, 521,  10667, 520,  10687, 521,  10691, 522   
10709, 521,  10711, 522,  10723, 522,  10729, 522,  10733, 523,  10739, 523,  10753, 523   
10771, 524,  10781, 524,  10789, 524,  10799, 523,  10831, 525,  10837, 525,  10847, 526   
10853, 526,  10859, 526,  10861, 526,  10867, 527,  10883, 527,  10889, 527,  10891, 527   
10903, 527,  10909, 527,  10937, 529,  10939, 528,  10949, 528,  10957, 529,  10973, 528   
10979, 529,  10987, 530,  10993, 530,  11003, 530,  11027, 531,  11047, 530,  11057, 531   
11059, 532,  11069, 532,  11071, 531,  11083, 533,  11087, 533,  11093, 533,  11113, 533   
11117, 533,  11119, 533,  11131, 534,  11149, 534,  11159, 535,  11161, 534,  11171, 535   
11173, 535,  11177, 535,  11197, 535,  11213, 535,  11239, 536,  11243, 537,  11251, 537   
11257, 537,  11261, 537,  11273, 537,  11279, 538,  11287, 537,  11299, 539,  11311, 539   
11317, 538,  11321, 539,  11329, 539,  11351, 540,  11353, 539,  11369, 541,  11383, 541   
11393, 539,  11399, 541,  11411, 540,  11423, 542,  11437, 542,  11443, 542,  11447, 543   
11449, 543,  11467, 543,  11471, 543,  11483, 544,  11489, 543,  11491, 544,  11497, 544   
11503, 544,  11519, 544,  11527, 544,  11549, 545,  11551, 545,  11579, 546,  11587, 546   
11593, 546,  11597, 546,  11617, 547,  11621, 547,  11633, 547,  11657, 548,  11677, 549   
11681, 549,  11689, 548,  11699, 550,  11701, 549,  11717, 550,  11719, 548,  11731, 550   
11743, 551,  11777, 552,  11779, 551,  11783, 551,  11789, 552,  11801, 552,  11807, 552   
11813, 551,  11821, 551,  11827, 551,  11831, 551,  11833, 552,  11839, 553,  11863, 553   
11867, 554,  11881, 554,  11887, 554,  11897, 555,  11903, 555,  11909, 555,  11923, 556   
11927, 555,  11933, 554,  11939, 555,  11941, 555,  11953, 556,  11959, 556,  11969, 556   
11971, 556,  11981, 556,  11987, 556,  12007, 557,  12011, 557,  12037, 557,  12041, 556   
12043, 558,  12049, 556,  12071, 558,  12073, 559,  12097, 559,  12101, 560,  12107, 560   
12109, 559,  12113, 560,  12119, 559,  12143, 561,  12149, 561,  12157, 562,  12161, 561   
12163, 560,  12167, 561,  12197, 562,  12203, 562,  12211, 562,  12227, 563,  12239, 564   
12241, 563,  12251, 561,  12253, 563,  12263, 564,  12269, 563,  12277, 565,  12281, 564   
12289, 565,  12301, 564,  12323, 563,  12329, 566,  12343, 564,  12347, 566,  12373, 568   
12377, 567,  12379, 567,  12391, 568,  12401, 567,  12409, 567,  12413, 566,  12421, 567   
12433, 568,  12437, 569,  12451, 568,  12457, 569,  12473, 568,  12479, 566,  12487, 570   
12491, 571,  12497, 571,  12503, 571,  12511, 571,  12517, 571,  12527, 572,  12539, 572   
12541, 572,  12547, 571,  12553, 572,  12569, 570,  12577, 573,  12583, 571,  12589, 573   
 
Table 5. Continue 1 
 
12601, 573,  12611, 572,  12613, 573,  12619, 574,  12637, 571,  12641, 573,  12647, 574   
12653, 575,  12659, 573,  12671, 575,  12689, 575,  12697, 576,  12703, 576,  12713, 576   
12721, 576,  12739, 577,  12743, 577,  12757, 578,  12763, 576,  12769, 577,  12781, 577   
12791, 577,  12799, 577,  12809, 578,  12821, 578,  12823, 578,  12829, 578,  12841, 579   
12853, 578,  12889, 581,  12893, 580,  12899, 581,  12907, 581,  12911, 580,  12917, 580   
12919, 580,  12923, 581,  12941, 582,  12953, 582,  12959, 581,  12967, 582,  12973, 582   
12979, 582,  12983, 583,  13001, 582,  13003, 581,  13007, 583,  13009, 583,  13033, 584   
13037, 585,  13043, 583,  13049, 585,  13063, 585,  13093, 586,  13099, 586,  13103, 585   
13109, 585,  13121, 586,  13127, 587,  13147, 587,  13151, 587,  13159, 585,  13163, 587   
13171, 587,  13177, 588,  13183, 587,  13187, 588,  13217, 589,  13219, 590,  13229, 588   
13241, 590,  13249, 590,  13259, 590,  13267, 590,  13291, 590,  13297, 590,  13309, 590   
13313, 592,  13327, 591,  13331, 592,  13337, 592,  13339, 592,  13367, 592,  13381, 593   
13397, 593,  13399, 594,  13411, 594,  13417, 594,  13421, 593,  13441, 593,  13451, 593   
13457, 595,  13463, 594,  13469, 595,  13477, 596,  13487, 594,  13499, 595,  13513, 596   
13523, 596,  13537, 597,  13553, 597,  13567, 598,  13577, 598,  13591, 598,  13597, 598   
13613, 598,  13619, 600,  13627, 600,  13633, 598,  13649, 598,  13669, 599,  13679, 600   
13681, 599,  13687, 599,  13691, 600,  13693, 600,  13697, 600,  13709, 600,  13711, 599   
13721, 601,  13723, 601,  13729, 599,  13751, 602,  13757, 602,  13759, 601,  13763, 601   
13781, 602,  13789, 603,  13799, 603,  13807, 602,  13829, 602,  13831, 601,  13841, 604   
13859, 604,  13873, 605,  13877, 603,  13879, 604,  13883, 604,  13901, 606,  13903, 605   
13907, 604,  13913, 605,  13921, 606,  13931, 607,  13933, 607,  13963, 606,  13967, 608   
13997, 607,  13999, 608,  14009, 606,  14011, 608,  14029, 609,  14033, 609,  14051, 609   
14057, 609,  14071, 608,  14081, 608,  14083, 610,  14087, 609,  14107, 610,  14143, 611   
14149, 611,  14153, 612,  14159, 611,  14173, 612,  14177, 612,  14197, 612,  14207, 612   
14221, 613,  14243, 613,  14249, 613,  14251, 613,  14281, 614,  14293, 614,  14303, 613   
14321, 615,  14323, 616,  14327, 616,  14341, 616,  14347, 615,  14369, 617,  14387, 617   
14389, 618,  14401, 616,  14407, 617,  14411, 616,  14419, 618,  14423, 616,  14431, 619   
14437, 619,  14447, 618,  14449, 617,  14461, 619,  14479, 619,  14489, 618,  14503, 620   
14519, 621,  14533, 620,  14537, 621,  14543, 621,  14549, 620,  14551, 621,  14557, 622   
14561, 620,  14563, 621,  14591, 622,  14593, 623,  14621, 622,  14627, 623,  14629, 622   
14633, 623,  14639, 624,  14641, 623,  14653, 623,  14657, 623,  14669, 623,  14683, 625   
14699, 625,  14713, 624,  14717, 625,  14723, 626,  14731, 626,  14737, 625,  14741, 625   
14747, 625,  14753, 627,  14759, 626,  14767, 626,  14771, 624,  14779, 626,  14783, 625   
14797, 626,  14813, 627,  14821, 628,  14827, 628,  14831, 628,  14843, 629,  14851, 629   
14867, 628,  14869, 629,  14879, 629,  14887, 630,  14891, 629,  14897, 629,  14923, 628   
14929, 631,  14939, 631,  14947, 631,  14951, 631,  14957, 629,  14969, 630,  14983, 629   
15013, 630,  15017, 633,  15031, 633,  15053, 634,  15061, 632,  15073, 634,  15077, 634   
15083, 634,  15091, 634,  15101, 634,  15107, 633,  15121, 635,  15131, 634,  15137, 635   
15139, 635,  15149, 634,  15161, 636,  15173, 636,  15187, 637,  15193, 637,  15199, 637   
15217, 637,  15227, 638,  15233, 635,  15241, 638,  15259, 637,  15263, 639,  15269, 639   
 
Table 5. Continue 2 
 
15271, 638,  15277, 639,  15287, 639,  15289, 641,  15299, 639,  15307, 639,  15313, 642   
15319, 639,  15329, 640,  15331, 638,  15349, 639,  15359, 641,  15361, 641,  15373, 641   
15377, 643,  15383, 641,  15391, 639,  15401, 641,  15413, 641,  15427, 641,  15439, 643   
15443, 644,  15451, 644,  15461, 643,  15467, 643,  15473, 644,  15493, 643,  15497, 644   
15511, 643,  15527, 644,  15541, 645,  15551, 645,  15559, 647,  15569, 645,  15581, 646   
15583, 645,  15601, 645,  15607, 647,  15619, 647,  15625, 647,  15629, 647,  15641, 645   
15643, 648,  15647, 648,  15649, 646,  15661, 649,  15667, 648,  15671, 648,  15679, 648   
15683, 649,  15727, 650,  15731, 650,  15733, 650,  15737, 650,  15739, 648,  15749, 651   
15761, 650,  15767, 650,  15773, 650,  15787, 650,  15791, 651,  15797, 651,  15803, 650   
15809, 650,  15817, 651,  15823, 652,  15859, 651,  15877, 652,  15881, 652,  15887, 654   
15889, 653,  15901, 652,  15907, 654,  15913, 653,  15919, 654,  15923, 655,  15937, 653   
15959, 652,  15971, 655,  15973, 654,  15991, 656,  16001, 655,  16007, 655,  16033, 656   
16057, 657,  16061, 657,  16063, 657,  16067, 658,  16069, 657,  16073, 657,  16087, 658   
16091, 658,  16097, 658,  16103, 658,  16111, 657,  16127, 660,  16129, 659,  16139, 659   
16141, 659,  16183, 659,  16187, 661,  16189, 660,  16193, 659,  16217, 660,  16223, 661   
16229, 661,  16231, 661,  16249, 663,  16253, 662,  16267, 661,  16273, 663,  16301, 662   
16319, 663,  16333, 662,  16339, 663,  16349, 664,  16361, 664,  16363, 665,  16369, 664   
16381, 663,  16384, 665,  16411, 664,  16417, 666,  16421, 664,  16427, 666,  16433, 667   
16447, 666,  16451, 665,  16453, 667,  16477, 666,  16481, 666,  16487, 667,  16493, 666   
16519, 668,  16529, 668,  16547, 667,  16553, 669,  16561, 669,  16567, 669,  16573, 669   
16603, 669,  16607, 669,  16619, 671,  16631, 670,  16633, 669,  16649, 672,  16651, 670   
16657, 669,  16661, 671,  16673, 671,  16691, 672,  16693, 671,  16699, 670,  16703, 672   
16729, 673,  16741, 672,  16747, 673,  16759, 674,  16763, 673,  16787, 674,  16807, 675   
16811, 674,  16823, 675,  16829, 675,  16831, 675,  16843, 676,  16871, 676,  16879, 675   
16883, 677,  16889, 676,  16901, 676,  16903, 677,  16921, 677,  16927, 675,  16931, 676   
16937, 678,  16943, 676,  16963, 678,  16979, 678,  16981, 678,  16987, 680,  16993, 679   
17011, 679,  17021, 680,  17027, 679,  17029, 679,  17033, 682,  17041, 679,  17047, 678   
17053, 679,  17077, 680,  17093, 681,  17099, 681,  17107, 680,  17117, 683,  17123, 682   
17137, 682,  17159, 682,  17161, 683,  17167, 681,  17183, 683,  17189, 682,  17191, 682   
17203, 681,  17207, 682,  17209, 682,  17231, 684,  17239, 686,  17257, 685,  17291, 685   
17293, 686,  17299, 685,  17317, 684,  17321, 685,  17327, 685,  17333, 685,  17341, 687   
17351, 686,  17359, 687,  17377, 688,  17383, 687,  17387, 687,  17389, 686,  17393, 689   
17401, 687,  17417, 687,  17419, 688,  17431, 688,  17443, 689,  17449, 689,  17467, 689   
17471, 690,  17477, 691,  17483, 690,  17489, 690,  17491, 690,  17497, 690,  17509, 690   
17519, 690,  17539, 691,  17551, 692,  17569, 690,  17573, 691,  17579, 692,  17581, 692   
17597, 693,  17599, 693,  17609, 691,  17623, 693,  17627, 692,  17657, 693,  17659, 691   
17669, 694,  17681, 694,  17683, 693,  17707, 694,  17713, 696,  17729, 693,  17737, 696   
17747, 695,  17749, 695,  17761, 695,  17783, 696,  17789, 695,  17791, 694,  17807, 695   
17827, 698,  17837, 697,  17839, 698,  17851, 696,  17863, 698,  17881, 697,  17891, 698   
17903, 699,  17909, 699,  17911, 699,  17921, 700,  17923, 698,  17929, 700,  17939, 700   
 
Table 5. Continue 3 
 
17957, 700,  17959, 701,  17971, 701,  17977, 700,  17981, 701,  17987, 701,  17989, 701   
18013, 700,  18041, 702,  18043, 703,  18047, 702,  18049, 702,  18059, 702,  18061, 702   
18077, 702,  18089, 703,  18097, 702,  18119, 702,  18121, 704,  18127, 703,  18131, 704   
18133, 704,  18143, 705,  18149, 704,  18169, 705,  18181, 706,  18191, 705,  18199, 705   
18211, 706,  18217, 708,  18223, 706,  18229, 705,  18233, 706,  18251, 705,  18253, 707   
18257, 706,  18269, 707,  18287, 706,  18289, 708,  18301, 705,  18307, 707,  18311, 708   
18313, 708,  18329, 709,  18341, 710,  18353, 710,  18367, 707,  18371, 709,  18379, 709   
18397, 709,  18401, 710,  18413, 709,  18427, 711,  18433, 709,  18439, 710,  18443, 711   
18451, 711,  18457, 712,  18461, 711,  18481, 711,  18493, 712,  18503, 711,  18517, 712   
18521, 712,  18523, 713,  18539, 713,  18541, 714,  18553, 714,  18583, 714,  18587, 715   
18593, 711,  18617, 714,  18637, 715,  18661, 716,  18671, 716,  18679, 715,  18691, 717   
18701, 716,  18713, 716,  18719, 717,  18731, 716,  18743, 718,  18749, 717,  18757, 717   
18769, 720,  18773, 716,  18787, 719,  18793, 718,  18797, 719,  18803, 718,  18839, 720   
18859, 716,  18869, 717,  18899, 720,  18911, 719,  18913, 722,  18917, 721,  18919, 721   
18947, 721,  18959, 723,  18973, 724,  18979, 722,  19001, 720,  19009, 724,  19013, 722   
19031, 723,  19037, 723,  19051, 724,  19069, 725,  19073, 725,  19079, 722,  19081, 724   
19087, 725,  19121, 725,  19139, 726,  19141, 727,  19157, 725,  19163, 726,  19181, 726   
19183, 728,  19207, 727,  19211, 727,  19213, 728,  19219, 726,  19231, 726,  19237, 728   
19249, 728,  19259, 728,  19267, 728,  19273, 728,  19289, 728,  19301, 729,  19309, 730   
19319, 730,  19321, 733,  19333, 730,  19373, 731,  19379, 731,  19381, 730,  19387, 731   
19391, 732,  19403, 730,  19417, 731,  19421, 732,  19423, 731,  19427, 732,  19429, 732   
19433, 732,  19441, 734,  19447, 733,  19457, 731,  19463, 733,  19469, 733,  19471, 734   
19477, 733,  19483, 734,  19489, 735,  19501, 731,  19507, 732,  19531, 734,  19541, 734   
19543, 733,  19553, 733,  19559, 735,  19571, 736,  19577, 736,  19583, 735,  19597, 736   
19603, 734,  19609, 736,  19661, 737,  19681, 735,  19683, 740,  19687, 738,  19697, 738   
19699, 739,  19709, 738,  19717, 738,  19727, 739,  19739, 738,  19751, 740,  19753, 740   
19759, 738,  19763, 739,  19777, 740,  19793, 740,  19801, 738,  19813, 739,  19819, 740   
19841, 741,  19843, 742,  19853, 741,  19861, 740,  19867, 741,  19889, 740,  19891, 740   
19913, 741,  19919, 742,  19927, 744,  19937, 743,  19949, 743,  19961, 743,  19963, 743   
19973, 745,  19979, 744,  19991, 742,  19993, 744,  19997, 745,  20011, 744,  20021, 746   
20023, 745,  20029, 745,  20047, 745,  20051, 747,  20063, 746,  20071, 745,  20089, 746   
20101, 746,  20107, 746,  20113, 746,  20117, 747,  20123, 746,  20129, 745,  20143, 748   
20147, 747,  20149, 747,  20161, 748,  20173, 748,  20177, 747,  20183, 749,  20201, 748   
20219, 749,  20231, 750,  20233, 750,  20249, 750,  20261, 751,  20269, 751,  20287, 751   
20297, 750,  20323, 749,  20327, 752,  20333, 752,  20341, 753,  20347, 751,  20353, 752   
20357, 750,  20359, 752,  20369, 751,  20389, 750,  20393, 751,  20399, 751,  20407, 753   
20411, 751,  20431, 752,  20441, 754,  20443, 752,  20477, 753,  20479, 754,  20483, 755   
20507, 754,  20509, 754,  20521, 754,  20533, 754,  20543, 756,  20549, 757,  20551, 754   
20563, 755,  20593, 756,  20599, 753,  20611, 756,  20627, 756,  20639, 758,  20641, 757   
20663, 758,  20681, 759,  20693, 757,  20707, 758,  20717, 759,  20719, 760,  20731, 760   
 
Table 5. Continue 4 
 
20743, 760,  20747, 761,  20749, 760,  20753, 759,  20759, 761,  20771, 760,  20773, 760   
20789, 761,  20807, 759,  20809, 762,  20849, 762,  20857, 763,  20873, 763,  20879, 761   
20887, 764,  20897, 763,  20899, 765,  20903, 762,  20921, 762,  20929, 764,  20939, 763   
20947, 764,  20959, 763,  20963, 764,  20981, 762,  20983, 764,  21001, 765,  21011, 766   
21013, 765,  21017, 765,  21019, 765,  21023, 764,  21031, 766,  21059, 766,  21061, 766   
21067, 767,  21089, 768,  21101, 765,  21107, 768,  21121, 768,  21139, 766,  21143, 769   
21149, 766,  21157, 768,  21163, 768,  21169, 766,  21179, 768,  21187, 768,  21191, 770   
21193, 768,  21211, 768,  21221, 769,  21227, 770,  21247, 770,  21269, 771,  21277, 772   
21283, 772,  21313, 772,  21317, 771,  21319, 770,  21323, 770,  21341, 773,  21347, 771   
21377, 773,  21379, 773,  21383, 773,  21391, 773,  21397, 775,  21401, 772,  21407, 774   
21419, 773,  21433, 775,  21467, 771,  21481, 775,  21487, 776,  21491, 776,  21493, 774   
21499, 776,  21503, 774,  21517, 777,  21521, 776,  21523, 775,  21529, 777,  21557, 775   
21559, 775,  21563, 776,  21569, 778,  21577, 776,  21587, 778,  21589, 778,  21599, 777   
21601, 775,  21611, 777,  21613, 778,  21617, 779,  21647, 776,  21649, 778,  21661, 780   
21673, 780,  21683, 779,  21701, 778,  21713, 780,  21727, 780,  21737, 780,  21739, 778   
21751, 780,  21757, 781,  21767, 781,  21773, 782,  21787, 780,  21799, 782,  21803, 782   
21817, 779,  21821, 782,  21839, 782,  21841, 783,  21851, 782,  21859, 782,  21863, 782   
21871, 783,  21881, 784,  21893, 782,  21911, 783,  21929, 785,  21937, 786,  21943, 784   
21961, 786,  21977, 785,  21991, 784,  21997, 787,  22003, 785,  22013, 786,  22027, 787   
22031, 786,  22037, 787,  22039, 786,  22051, 787,  22063, 787,  22067, 787,  22073, 789   
22079, 787,  22091, 787,  22093, 787,  22109, 786,  22111, 787,  22123, 788,  22129, 788   
22133, 789,  22147, 789,  22153, 789,  22157, 788,  22159, 788,  22171, 790,  22189, 788   
22193, 790,  22201, 792,  22229, 790,  22247, 789,  22259, 792,  22271, 792,  22273, 788   
22277, 792,  22279, 793,  22283, 792,  22291, 790,  22303, 792,  22307, 792,  22343, 793   
22349, 793,  22367, 793,  22369, 790,  22381, 790,  22391, 793,  22397, 794,  22409, 793   
22433, 795,  22441, 795,  22447, 795,  22453, 796,  22469, 798,  22481, 795,  22483, 797   
22501, 795,  22511, 796,  22531, 796,  22541, 796,  22543, 795,  22549, 797,  22567, 794   
22571, 797,  22573, 799,  22613, 798,  22619, 798,  22621, 798,  22637, 797,  22639, 798   
22643, 798,  22651, 799,  22669, 797,  22679, 798,  22691, 798,  22697, 799,  22699, 800   
22709, 798,  22717, 798,  22721, 798,  22727, 801,  22739, 798,  22741, 799,  22751, 802   
22769, 801,  22777, 801,  22783, 801,  22787, 800,  22801, 804,  22807, 801,  22811, 803   
22817, 802,  22853, 801,  22859, 803,  22861, 801,  22871, 803,  22877, 804,  22901, 802   
22907, 802,  22921, 804,  22937, 805,  22943, 804,  22961, 805,  22963, 804,  22973, 805   
22993, 804,  23003, 804,  23011, 805,  23017, 808,  23021, 807,  23027, 806,  23029, 807   
23039, 808,  23041, 805,  23053, 809,  23057, 802,  23059, 807,  23063, 810,  23071, 808   
23081, 808,  23087, 806,  23099, 807,  23117, 809,  23131, 809,  23143, 805,  23159, 808   
23167, 809,  23173, 809,  23189, 809,  23197, 810,  23201, 808,  23203, 811,  23209, 809   
23227, 809,  23251, 811,  23269, 811,  23279, 812,  23291, 811,  23293, 814,  23297, 813   
23311, 812,  23321, 812,  23327, 811,  23333, 812,  23339, 812,  23357, 811,  23369, 812   
23371, 812,  23399, 813,  23417, 812,  23431, 814,  23447, 813,  23459, 816,  23473, 816   
 
Table 5. Continue 5 
 
23497, 815,  23509, 814,  23531, 817,  23537, 815,  23539, 816,  23549, 814,  23557, 817   
23561, 813,  23563, 817,  23567, 817,  23581, 817,  23593, 816,  23599, 817,  23603, 817   
23609, 817,  23623, 818,  23627, 816,  23629, 818,  23633, 816,  23663, 819,  23669, 818   
23671, 819,  23677, 820,  23687, 817,  23689, 817,  23719, 819,  23741, 819,  23743, 821   
23747, 819,  23753, 818,  23761, 822,  23767, 823,  23773, 819,  23789, 821,  23801, 821   
23813, 821,  23819, 819,  23827, 822,  23831, 820,  23833, 820,  23857, 824,  23869, 822   
23873, 822,  23879, 824,  23887, 823,  23893, 823,  23899, 823,  23909, 822,  23911, 823   
23917, 824,  23929, 825,  23957, 823,  23971, 825,  23977, 823,  23981, 826,  23993, 822   
24001, 825,  24007, 826,  24019, 827,  24023, 824,  24029, 824,  24043, 826,  24049, 824   
24061, 827,  24071, 825,  24077, 827,  24083, 827,  24091, 826,  24097, 828,  24103, 825   
24107, 828,  24109, 827,  24113, 828,  24121, 829,  24133, 827,  24137, 827,  24151, 830   
24169, 828,  24179, 829,  24181, 827,  24197, 830,  24203, 828,  24223, 830,  24229, 831   
24239, 829,  24247, 831,  24251, 829,  24281, 830,  24317, 831,  24329, 831,  24337, 832   
24359, 833,  24371, 833,  24373, 833,  24379, 833,  24389, 836,  24391, 832,  24407, 831   
24413, 833,  24419, 834,  24421, 834,  24439, 833,  24443, 832,  24469, 832,  24473, 832   
24481, 834,  24499, 835,  24509, 834,  24517, 835,  24527, 835,  24533, 834,  24547, 835   
24551, 835,  24571, 836,  24593, 835,  24611, 836,  24623, 837,  24631, 838,  24649, 838   
24659, 837,  24671, 837,  24677, 837,  24683, 835,  24691, 839,  24697, 839,  24709, 839   
24733, 838,  24749, 839,  24763, 838,  24767, 840,  24781, 842,  24793, 839,  24799, 838   
24809, 841,  24821, 840,  24841, 842,  24847, 843,  24851, 842,  24859, 842,  24877, 840   
24889, 843,  24907, 843,  24917, 843,  24919, 846,  24923, 842,  24943, 845,  24953, 845   
24967, 843,  24971, 843,  24977, 844,  24979, 844,  24989, 843,  25013, 843,  25031, 846   
25033, 846,  25037, 845,  25057, 845,  25073, 845,  25087, 843,  25097, 845,  25111, 845   
25117, 847,  25121, 847,  25127, 846,  25147, 847,  25153, 849,  25163, 848,  25169, 847   
25171, 846,  25183, 848,  25189, 848,  25219, 848,  25229, 847,  25237, 849,  25243, 849   
25247, 848,  25253, 848,  25261, 847,  25301, 848,  25303, 850,  25307, 850,  25309, 850   
25321, 850,  25339, 851,  25343, 850,  25349, 851,  25357, 850,  25367, 852,  25373, 852   
25391, 853,  25409, 852,  25411, 850,  25423, 853,  25439, 852,  25447, 855,  25453, 854   
25457, 855,  25463, 853,  25469, 852,  25471, 853,  25523, 853,  25537, 854,  25541, 853   
25561, 855,  25577, 856,  25579, 856,  25583, 856,  25589, 854,  25601, 855,  25603, 856   
25609, 855,  25621, 853,  25633, 856,  25639, 856,  25643, 855,  25657, 857,  25667, 858   
25673, 855,  25679, 859,  25693, 856,  25703, 857,  25717, 859,  25733, 858,  25741, 857   
25747, 858,  25759, 859,  25763, 860,  25771, 861,  25793, 858,  25799, 858,  25801, 861   
25819, 862,  25841, 861,  25847, 859,  25849, 862,  25867, 862,  25873, 860,  25889, 860   
25903, 861,  25913, 862,  25919, 863,  25931, 858,  25933, 858,  25939, 861,  25943, 860   
25951, 860,  25969, 862,  25981, 862,  25997, 865,  25999, 865,  26003, 863,  26017, 863   
26021, 864,  26029, 863,  26041, 862,  26053, 864,  26083, 865,  26099, 865,  26107, 865   
26111, 864,  26113, 864,  26119, 865,  26141, 866,  26153, 868,  26161, 864,  26171, 864   
26177, 867,  26183, 867,  26189, 867,  26203, 867,  26209, 867,  26227, 866,  26237, 867   
26249, 866,  26251, 867,  26261, 868,  26263, 867,  26267, 866,  26293, 867,  26297, 868   
 
Table 5. Continue 6 
 
26309, 869,  26317, 869,  26321, 871,  26339, 871,  26347, 870,  26357, 870,  26371, 868   
26387, 872,  26393, 871,  26399, 870,  26407, 871,  26417, 869,  26423, 869,  26431, 871   
26437, 872,  26449, 870,  26459, 871,  26479, 872,  26489, 869,  26497, 874,  26501, 872   
26513, 874,  26539, 873,  26557, 873,  26561, 872,  26569, 873,  26573, 875,  26591, 874   
26597, 876,  26627, 871,  26633, 876,  26641, 874,  26647, 875,  26669, 876,  26681, 875   
26683, 875,  26687, 878,  26693, 875,  26699, 874,  26701, 876,  26711, 876,  26713, 877   
26717, 876,  26723, 876,  26729, 877,  26731, 875,  26737, 875,  26759, 880,  26777, 878   
26783, 878,  26801, 872,  26813, 879,  26821, 880,  26833, 880,  26839, 879,  26849, 879   
26861, 882,  26863, 879,  26879, 880,  26881, 878,  26891, 879,  26893, 879,  26903, 879   
26921, 878,  26927, 877,  26947, 880,  26951, 881,  26953, 881,  26959, 880,  26981, 882   
26987, 880,  26993, 884,  27011, 881,  27017, 881,  27031, 882,  27043, 880,  27059, 882   
27061, 885,  27067, 882,  27073, 882,  27077, 885,  27091, 885,  27103, 884,  27107, 883   
27109, 885,  27127, 884,  27143, 886,  27179, 884,  27191, 887,  27197, 886,  27211, 884   
27239, 886,  27241, 887,  27253, 886,  27259, 885,  27271, 886,  27277, 886,  27281, 888   
27283, 887,  27299, 888,  27329, 885,  27337, 889,  27361, 886,  27367, 890,  27397, 888   
27407, 888,  27409, 888,  27427, 891,  27431, 891,  27437, 888,  27449, 888,  27457, 891   
27479, 890,  27481, 889,  27487, 888,  27509, 890,  27527, 891,  27529, 892,  27539, 894   
27541, 891,  27551, 891,  27581, 891,  27583, 892,  27611, 894,  27617, 894,  27631, 893   
27647, 895,  27653, 896,  27673, 894,  27689, 896,  27691, 896,  27697, 895,  27701, 893   
27733, 893,  27737, 896,  27739, 894,  27743, 895,  27749, 897,  27751, 897,  27763, 896   
27767, 896,  27773, 898,  27779, 893,  27791, 896,  27793, 894,  27799, 897,  27803, 896   
27809, 898,  27817, 898,  27823, 894,  27827, 896,  27847, 897,  27851, 895,  27883, 897   
27889, 901,  27893, 898,  27901, 897,  27917, 899,  27919, 900,  27941, 901,  27943, 899   
27947, 900,  27953, 899,  27961, 900,  27967, 901,  27983, 899,  27997, 900,  28001, 897   
28019, 901,  28027, 902,  28031, 901,  28051, 899,  28057, 903,  28069, 901,  28081, 903   
28087, 900,  28097, 902,  28099, 901,  28109, 902,  28111, 903,  28123, 902,  28151, 901   
28163, 900,  28181, 902,  28183, 903,  28201, 903,  28211, 903,  28219, 903,  28229, 903   
28277, 904,  28279, 903,  28283, 907,  28289, 902,  28297, 904,  28307, 903,  28309, 906   
28319, 905,  28349, 906,  28351, 907,  28387, 907,  28393, 906,  28403, 908,  28409, 906   
28411, 908,  28429, 907,  28433, 905,  28439, 906,  28447, 909,  28463, 908,  28477, 907   
28493, 909,  28499, 909,  28513, 910,  28517, 908,  28537, 911,  28541, 910,  28547, 910   
28549, 908,  28559, 911,  28561, 913,  28571, 910,  28573, 910,  28579, 908,  28591, 911   
28597, 912,  28603, 908,  28607, 912,  28619, 913,  28621, 910,  28627, 910,  28631, 912   
28643, 913,  28649, 911,  28657, 911,  28661, 913,  28663, 911,  28669, 909,  28687, 913   
28697, 911,  28703, 912,  28711, 912,  28723, 914,  28729, 912,  28751, 915,  28753, 915   
28759, 911,  28771, 916,  28789, 914,  28793, 916,  28807, 912,  28813, 913,  28817, 915   
28837, 916,  28843, 914,  28859, 917,  28867, 915,  28871, 914,  28879, 916,  28901, 914   
28909, 914,  28921, 915,  28927, 916,  28933, 917,  28949, 915,  28961, 916,  28979, 917   
29009, 917,  29017, 922,  29021, 919,  29023, 918,  29027, 917,  29033, 918,  29059, 919   
29063, 919,  29077, 919,  29101, 920,  29123, 921,  29129, 921,  29131, 918,  29137, 919   
 
Table 5. Continue 7 
 
29147, 924,  29153, 922,  29167, 919,  29173, 919,  29179, 922,  29191, 923,  29201, 923   
29207, 920,  29209, 920,  29221, 919,  29231, 921,  29243, 924,  29251, 921,  29269, 921   
29287, 925,  29297, 923,  29303, 924,  29311, 924,  29327, 923,  29333, 922,  29339, 925   
29347, 924,  29363, 925,  29383, 923,  29387, 924,  29389, 926,  29399, 922,  29401, 923   
29411, 924,  29423, 927,  29429, 928,  29437, 926,  29443, 924,  29453, 927,  29473, 928   
29483, 928,  29501, 926,  29527, 928,  29531, 927,  29537, 929,  29567, 928,  29569, 926   
29573, 928,  29581, 928,  29587, 927,  29599, 929,  29611, 927,  29629, 929,  29633, 928   
29641, 930,  29663, 931,  29669, 928,  29671, 928,  29683, 931,  29717, 931,  29723, 933   
29741, 930,  29753, 933,  29759, 933,  29761, 931,  29789, 932,  29791, 938,  29803, 932   
29819, 933,  29833, 934,  29837, 933,  29851, 932,  29863, 934,  29867, 929,  29873, 931   
29879, 934,  29881, 935,  29917, 931,  29921, 935,  29927, 937,  29929, 938,  29947, 936   
29959, 935,  29983, 934,  29989, 937,  30011, 934,  30013, 933,  30029, 934,  30047, 935   
30059, 939,  30071, 937,  30089, 936,  30091, 933,  30097, 939,  30103, 937,  30109, 939   
30113, 938,  30119, 934,  30133, 939,  30137, 938,  30139, 940,  30161, 938,  30169, 938   
30181, 941,  30187, 939,  30197, 940,  30203, 938,  30211, 939,  30223, 940,  30241, 941   
30253, 939,  30259, 940,  30269, 941,  30271, 940,  30293, 941,  30307, 939,  30313, 940   
30319, 941,  30323, 942,  30341, 941,  30347, 945,  30367, 940,  30389, 942,  30391, 942   
30403, 943,  30427, 943,  30431, 943,  30449, 942,  30467, 945,  30469, 942,  30491, 946   
30493, 941,  30497, 946,  30509, 945,  30517, 944,  30529, 945,  30539, 943,  30553, 945   
30557, 945,  30559, 947,  30577, 946,  30593, 947,  30631, 948,  30637, 944,  30643, 948   
30649, 946,  30661, 945,  30671, 947,  30677, 945,  30689, 949,  30697, 949,  30703, 946   
30707, 946,  30713, 948,  30727, 950,  30757, 949,  30763, 951,  30773, 951,  30781, 950   
30803, 947,  30809, 950,  30817, 948,  30829, 948,  30839, 949,  30841, 950,  30851, 953   
30853, 949,  30859, 951,  30869, 953,  30871, 951,  30881, 950,  30893, 951,  30911, 952   
30931, 953,  30937, 952,  30941, 952,  30949, 949,  30971, 952,  30977, 951,  30983, 953   
31013, 954,  31019, 952,  31033, 954,  31039, 955,  31051, 953,  31063, 954,  31069, 955   
31079, 958,  31081, 950,  31091, 956,  31121, 955,  31123, 954,  31139, 955,  31147, 957   
31151, 956,  31153, 956,  31159, 956,  31177, 953,  31181, 959,  31183, 957,  31189, 956   
31193, 956,  31219, 958,  31223, 957,  31231, 960,  31237, 960,  31247, 957,  31249, 955   
31253, 957,  31259, 959,  31267, 958,  31271, 958,  31277, 960,  31307, 958,  31319, 961   
31321, 961,  31327, 960,  31333, 961,  31337, 961,  31357, 959,  31379, 959,  31387, 962   
31391, 959,  31393, 960,  31397, 959,  31469, 962,  31477, 963,  31481, 959,  31489, 961   
31511, 961,  31513, 962,  31517, 963,  31531, 965,  31541, 962,  31543, 962,  31547, 964   
31567, 961,  31573, 965,  31583, 962,  31601, 962,  31607, 963,  31627, 965,  31643, 965   
31649, 963,  31657, 965,  31663, 963,  31667, 966,  31687, 966,  31699, 967,  31721, 963   
31723, 966,  31727, 963,  31729, 969,  31741, 967,  31751, 966,  31769, 966,  31771, 967   
31793, 965,  31799, 966,  31817, 967,  31847, 969,  31849, 968,  31859, 965,  31873, 970   
31883, 968,  31891, 967,  31907, 966,  31957, 968,  31963, 968,  31973, 967,  31981, 969   
31991, 970,  32003, 969,  32009, 971,  32027, 971,  32029, 974,  32041, 974,  32051, 969   
32057, 969,  32059, 973,  32063, 971,  32069, 972,  32077, 973,  32083, 972,  32089, 972   
 
Table 5. Continue 8 
 
32099, 972,  32117, 972,  32119, 972,  32141, 973,  32143, 972,  32159, 974,  32173, 974   
32183, 972,  32189, 972,  32191, 975,  32203, 973,  32213, 972,  32233, 975,  32237, 977   
32251, 978,  32257, 974,  32261, 977,  32297, 975,  32299, 974,  32303, 977,  32309, 974   
32321, 975,  32323, 977,  32327, 975,  32341, 976,  32353, 974,  32359, 976,  32363, 978   
32369, 977,  32371, 975,  32377, 977,  32381, 978,  32401, 979,  32411, 976,  32413, 978   
32423, 977,  32429, 977,  32441, 978,  32443, 977,  32467, 980,  32479, 979,  32491, 981   
32497, 982,  32503, 979,  32507, 981,  32531, 981,  32533, 977,  32537, 980,  32561, 978   
32563, 982,  32569, 981,  32573, 981,  32579, 981,  32587, 982,  32603, 978,  32609, 979   
32611, 981,  32621, 981,  32633, 983,  32647, 980,  32653, 981,  32687, 983,  32693, 983   
32707, 978,  32713, 982,  32717, 982,  32719, 982,  32749, 983,  32761, 986,  32768, 987   
32771, 984,  32779, 985,  32783, 983,  32789, 984,  32797, 983,  32801, 981,  32803, 985   
32831, 985,  32833, 985,  32839, 982,  32843, 982,  32869, 983,  32887, 987,  32909, 985   
32911, 986,  32917, 986,  32933, 985,  32939, 987,  32941, 987,  32957, 989,  32969, 987   
32971, 989,  32983, 986,  32987, 990,  32993, 985,  32999, 986,  33013, 988,  33023, 988   
33029, 989,  33037, 991,  33049, 990,  33053, 987,  33071, 989,  33073, 987,  33083, 988   
33091, 988,  33107, 989,  33113, 992,  33119, 991,  33149, 985,  33151, 991,  33161, 990   
33179, 989,  33181, 991,  33191, 989,  33199, 991,  33203, 990,  33211, 991,  33223, 990   
33247, 991,  33287, 989,  33289, 993,  33301, 990,  33311, 994,  33317, 991,  33329, 992   
33331, 993,  33343, 994,  33347, 994,  33349, 995,  33353, 992,  33359, 993,  33377, 994   
33391, 993,  33403, 996,  33409, 995,  33413, 993,  33427, 994,  33457, 995,  33461, 993   
33469, 993,  33479, 994,  33487, 992,  33493, 994,  33503, 996,  33521, 995,  33529, 999   
33533, 998,  33547, 998,  33563, 998,  33569, 999,  33577, 1000,  33581, 999,  33587, 996   
33589, 995,  33599, 995,  33601, 996,  33613, 995,  33617, 1000,  33619, 997,  33623, 998   
33629, 998,  33637, 999,  33641, 1000,  33647, 1001,  33679, 1002,  33703, 998,  33713, 1000   
33721, 1001,  33739, 1001,  33749, 1000,  33751, 1001,  33757, 998,  33767, 1000,  33769, 999   
33773, 1001,  33791, 1000,  33797, 1002,  33809, 1000,  33811, 1002,  33827, 1002,  33829, 1002   
33851, 1002,  33857, 1003,  33863, 1001,  33871, 1002,  33889, 1003,  33893, 1003,  33911, 1003   
33923, 1003,  33931, 1002,  33937, 1001,  33941, 1000,  33961, 1003,  33967, 1005,  33997, 1005   
34019, 1002,  34031, 1006,  34033, 1004,  34039, 1003,  34057, 1005,  34061, 1007,  34123, 1006   
34127, 1004,  34129, 1007,  34141, 1008,  34147, 1010,  34157, 1006,  34159, 1009,  34171, 1008   
34183, 1006,  34211, 1007,  34213, 1006,  34217, 1008,  34231, 1007,  34253, 1007,  34259, 1012   
34261, 1008,  34267, 1010,  34273, 1011,  34283, 1010,  34297, 1010,  34301, 1009,  34303, 1010   
34313, 1011,  34319, 1010,  34327, 1009,  34337, 1010,  34351, 1010,  34361, 1010,  34367, 1012   
34369, 1009,  34381, 1007,  34403, 1011,  34421, 1011,  34429, 1013,  34439, 1012,  34457, 1012   
34469, 1012,  34471, 1015,  34483, 1014,  34487, 1012,  34499, 1013,  34501, 1014,  34511, 1015   
34513, 1012,  34519, 1012,  34537, 1012,  34543, 1015,  34549, 1013,  34583, 1013,  34589, 1012   
34591, 1015,  34603, 1015,  34607, 1014,  34613, 1015,  34631, 1012,  34649, 1014,  34651, 1017   
34667, 1018,  34673, 1016,  34679, 1015,  34687, 1017,  34693, 1018,  34703, 1013,  34721, 1016   
34729, 1020,  34739, 1017,  34747, 1016,  34757, 1017,  34759, 1017,  34763, 1018,  34781, 1019   
34807, 1021,  34819, 1018,  34841, 1019,  34843, 1020,  34847, 1019,  34849, 1016,  34871, 1018   
 
Table 5. Continue 9 
 
34877, 1019,  34883, 1018,  34897, 1018,  34913, 1020,  34919, 1020,  34939, 1018,  34949, 1021   
34961, 1022,  34963, 1020,  34981, 1022,  35023, 1019,  35027, 1018,  35051, 1022,  35053, 1019   
35059, 1021,  35069, 1021,  35081, 1020,  35083, 1024,  35089, 1021,  35099, 1022,  35107, 1022   
35111, 1023,  35117, 1021,  35129, 1020,  35141, 1022,  35149, 1022,  35153, 1023,  35159, 1025   
35171, 1022,  35201, 1023,  35221, 1027,  35227, 1024,  35251, 1027,  35257, 1025,  35267, 1026   
35279, 1024,  35281, 1024,  35291, 1024,  35311, 1022,  35317, 1028,  35323, 1027,  35327, 1026   
35339, 1023,  35353, 1026,  35363, 1025,  35381, 1028,  35393, 1028,  35401, 1028,  35407, 1028   
35419, 1028,  35423, 1028,  35437, 1031,  35447, 1028,  35449, 1028,  35461, 1027,  35491, 1029   
35507, 1029,  35509, 1028,  35521, 1029,  35527, 1031,  35531, 1028,  35533, 1032,  35537, 1029   
35543, 1028,  35569, 1030,  35573, 1030,  35591, 1033,  35593, 1029,  35597, 1032,  35603, 1033   
35617, 1033,  35671, 1032,  35677, 1028,  35729, 1032,  35731, 1033,  35747, 1035,  35753, 1032   
35759, 1035,  35771, 1032,  35797, 1035,  35801, 1033,  35803, 1034,  35809, 1036,  35831, 1035   
35837, 1033,  35839, 1032,  35851, 1034,  35863, 1034,  35869, 1037,  35879, 1036,  35897, 1034   
35899, 1033,  35911, 1036,  35923, 1037,  35933, 1034,  35951, 1037,  35963, 1036,  35969, 1037   
35977, 1036,  35983, 1033,  35993, 1037,  35999, 1035,  36007, 1039,  36011, 1038,  36013, 1035   
36017, 1038,  36037, 1036,  36061, 1037,  36067, 1037,  36073, 1041,  36083, 1036,  36097, 1037   
36107, 1040,  36109, 1036,  36131, 1038,  36137, 1040,  36151, 1038,  36161, 1036,  36187, 1039   
36191, 1040,  36209, 1038,  36217, 1041,  36229, 1042,  36241, 1038,  36251, 1039,  36263, 1044   
36269, 1038,  36277, 1044,  36293, 1043,  36299, 1044,  36307, 1042,  36313, 1044,  36319, 1043   
36341, 1042,  36343, 1044,  36353, 1046,  36373, 1042,  36383, 1041,  36389, 1042,  36433, 1042   
36451, 1043,  36457, 1045,  36467, 1047,  36469, 1045,  36473, 1046,  36479, 1047,  36481, 1051   
36493, 1046,  36497, 1044,  36523, 1044,  36527, 1044,  36529, 1045,  36541, 1042,  36551, 1048   
36559, 1046,  36563, 1046,  36571, 1048,  36583, 1048,  36587, 1047,  36599, 1046,  36607, 1044   
36629, 1049,  36637, 1044,  36643, 1045,  36653, 1048,  36671, 1047,  36677, 1049,  36683, 1049   
36691, 1048,  36697, 1048,  36709, 1050,  36713, 1048,  36721, 1051,  36739, 1049,  36749, 1051   
36761, 1050,  36767, 1048,  36779, 1048,  36781, 1050,  36787, 1053,  36791, 1052,  36793, 1053   
36809, 1050,  36821, 1047,  36833, 1051,  36847, 1052,  36857, 1051,  36871, 1053,  36877, 1048   
36887, 1054,  36899, 1050,  36901, 1050,  36913, 1054,  36919, 1052,  36923, 1055,  36929, 1054   
36931, 1053,  36943, 1052,  36947, 1052,  36973, 1050,  36979, 1054,  36997, 1055,  37003, 1052   
37013, 1055,  37019, 1054,  37021, 1050,  37039, 1056,  37049, 1055,  37057, 1053,  37061, 1057   
37087, 1055,  37097, 1057,  37117, 1052,  37123, 1053,  37139, 1056,  37159, 1056,  37171, 1059   
37181, 1056,  37189, 1058,  37199, 1058,  37201, 1055,  37217, 1053,  37223, 1058,  37243, 1057   
37249, 1061,  37253, 1058,  37273, 1059,  37277, 1060,  37307, 1059,  37309, 1058,  37313, 1058   
37321, 1060,  37337, 1062,  37339, 1058,  37357, 1058,  37361, 1056,  37363, 1057,  37369, 1054   
37379, 1058,  37397, 1060,  37409, 1059,  37423, 1060,  37441, 1061,  37447, 1060,  37463, 1058   
37483, 1060,  37489, 1060,  37493, 1061,  37501, 1064,  37507, 1060,  37511, 1064,  37517, 1055   
37529, 1062,  37537, 1068,  37547, 1062,  37549, 1061,  37561, 1061,  37567, 1061,  37571, 1062   
37573, 1060,  37579, 1062,  37589, 1063,  37591, 1062,  37607, 1063,  37619, 1063,  37633, 1063   
37643, 1063,  37649, 1063,  37657, 1066,  37663, 1063,  37691, 1065,  37693, 1066,  37699, 1062   
37717, 1067,  37747, 1061,  37781, 1065,  37783, 1064,  37799, 1066,  37811, 1065,  37813, 1069   
 
Table 5. Continue 10 
 
37831, 1065,  37847, 1065,  37853, 1064,  37861, 1064,  37871, 1067,  37879, 1064,  37889, 1067   
37897, 1065,  37907, 1069,  37951, 1069,  37957, 1067,  37963, 1072,  37967, 1062,  37987, 1066   
37991, 1068,  37993, 1069,  37997, 1070,  38011, 1070,  38039, 1073,  38047, 1072,  38053, 1072   
38069, 1068,  38083, 1073,  38113, 1072,  38119, 1072,  38149, 1070,  38153, 1070,  38167, 1073   
38177, 1071,  38183, 1071,  38189, 1072,  38197, 1077,  38201, 1071,  38219, 1069,  38231, 1070   
38237, 1074,  38239, 1072,  38261, 1072,  38273, 1072,  38281, 1073,  38287, 1072,  38299, 1075   
38303, 1073,  38317, 1076,  38321, 1072,  38327, 1073,  38329, 1071,  38333, 1073,  38351, 1075   
38371, 1073,  38377, 1072,  38393, 1076,  38431, 1076,  38447, 1075,  38449, 1078,  38453, 1076   
38459, 1075,  38461, 1075,  38501, 1075,  38543, 1079,  38557, 1075,  38561, 1083,  38567, 1083   
38569, 1078,  38593, 1080,  38603, 1078,  38609, 1080,  38611, 1079,  38629, 1077,  38639, 1081   
38651, 1076,  38653, 1081,  38669, 1082,  38671, 1079,  38677, 1080,  38693, 1083,  38699, 1083   
38707, 1080,  38711, 1081,  38713, 1082,  38723, 1078,  38729, 1080,  38737, 1081,  38747, 1081   
38749, 1079,  38767, 1081,  38783, 1081,  38791, 1080,  38803, 1084,  38809, 1087,  38821, 1082   
38833, 1081,  38839, 1078,  38851, 1087,  38861, 1081,  38867, 1084,  38873, 1084,  38891, 1084   
38903, 1079,  38917, 1082,  38921, 1082,  38923, 1084,  38933, 1081,  38953, 1085,  38959, 1081   
38971, 1084,  38977, 1084,  38993, 1083,  39019, 1082,  39023, 1087,  39041, 1084,  39043, 1086   
39047, 1086,  39079, 1088,  39089, 1085,  39097, 1090,  39103, 1086,  39107, 1087,  39113, 1089   
39119, 1088,  39133, 1090,  39139, 1087,  39157, 1086,  39161, 1086,  39163, 1093,  39181, 1087   
39191, 1090,  39199, 1091,  39209, 1089,  39217, 1088,  39227, 1088,  39229, 1091,  39233, 1092   
39239, 1091,  39241, 1090,  39251, 1089,  39293, 1090,  39301, 1087,  39313, 1091,  39317, 1089   
39323, 1090,  39341, 1086,  39343, 1093,  39359, 1090,  39367, 1093,  39371, 1090,  39373, 1092   
39383, 1093,  39397, 1089,  39409, 1093,  39419, 1091,  39439, 1090,  39443, 1094,  39451, 1091   
39461, 1092,  39499, 1090,  39503, 1091,  39509, 1094,  39511, 1095,  39521, 1091,  39541, 1094   
39551, 1089,  39563, 1092,  39569, 1096,  39581, 1094,  39601, 1102,  39607, 1092,  39619, 1094   
39623, 1096,  39631, 1093,  39659, 1095,  39667, 1097,  39671, 1095,  39679, 1096,  39703, 1093   
39709, 1099,  39719, 1095,  39727, 1095,  39733, 1097,  39749, 1098,  39761, 1095,  39769, 1096   
39779, 1096,  39791, 1096,  39799, 1098,  39821, 1098,  39827, 1100,  39829, 1100,  39839, 1095   
39841, 1101,  39847, 1101,  39857, 1096,  39863, 1100,  39869, 1098,  39877, 1101,  39883, 1098   
39887, 1099,  39901, 1101,  39929, 1103,  39937, 1103,  39953, 1101,  39971, 1103,  39979, 1100   
39983, 1100,  39989, 1105,  40009, 1098,  40013, 1104,  40031, 1101,  40037, 1103,  40039, 1098   
40063, 1103,  40087, 1102,  40093, 1102,  40099, 1106,  40111, 1104,  40123, 1105,  40127, 1104   
40129, 1106,  40151, 1104,  40153, 1106,  40163, 1103,  40169, 1102,  40177, 1105,  40189, 1100   
40193, 1106,  40213, 1101,  40231, 1107,  40237, 1104,  40241, 1108,  40253, 1104,  40277, 1105   
40283, 1105,  40289, 1105,  40343, 1105,  40351, 1108,  40357, 1106,  40361, 1107,  40387, 1107   
40423, 1106,  40427, 1103,  40429, 1110,  40433, 1110,  40459, 1109,  40471, 1105,  40483, 1110   
40487, 1109,  40493, 1107,  40499, 1111,  40507, 1106,  40519, 1109,  40529, 1109,  40531, 1107   
40543, 1111,  40559, 1110,  40577, 1112,  40583, 1110,  40591, 1113,  40597, 1109,  40609, 1110   
40627, 1112,  40637, 1110,  40639, 1110,  40693, 1111,  40697, 1112,  40699, 1111,  40709, 1112   
40739, 1111,  40751, 1113,  40759, 1112,  40763, 1111,  40771, 1111,  40787, 1114,  40801, 1113   
40813, 1110,  40819, 1114,  40823, 1114,  40829, 1116,  40841, 1116,  40847, 1113,  40849, 1112   
 
Table 5. Continue 11 
 
40853, 1113,  40867, 1118,  40879, 1116,  40883, 1115,  40897, 1113,  40903, 1115,  40927, 1118   
40933, 1115,  40939, 1114,  40949, 1115,  40961, 1117,  40973, 1117,  40993, 1116,  41011, 1115   
41017, 1115,  41023, 1115,  41039, 1114,  41047, 1119,  41051, 1116,  41057, 1118,  41077, 1119   
41081, 1117,  41113, 1121,  41117, 1114,  41131, 1115,  41141, 1120,  41143, 1120,  41149, 1119   
41161, 1120,  41177, 1119,  41179, 1119,  41183, 1123,  41189, 1119,  41201, 1122,  41203, 1117   
41213, 1120,  41221, 1119,  41227, 1121,  41231, 1120,  41233, 1118,  41243, 1123,  41257, 1118   
41263, 1124,  41269, 1118,  41281, 1122,  41299, 1120,  41333, 1121,  41341, 1120,  41351, 1126   
41357, 1123,  41381, 1123,  41387, 1122,  41389, 1119,  41399, 1122,  41411, 1124,  41413, 1121   
41443, 1123,  41453, 1123,  41467, 1125,  41479, 1120,  41491, 1123,  41507, 1123,  41513, 1127   
41519, 1125,  41521, 1124,  41539, 1122,  41543, 1127,  41549, 1127,  41579, 1125,  41593, 1122   
41597, 1125,  41603, 1123,  41609, 1127,  41611, 1128,  41617, 1125,  41621, 1125,  41627, 1128   
41641, 1128,  41647, 1124,  41651, 1125,  41659, 1125,  41669, 1124,  41681, 1130,  41687, 1128   
41719, 1129,  41729, 1123,  41737, 1127,  41759, 1128,  41761, 1128,  41771, 1128,  41777, 1124   
41801, 1129,  41809, 1126,  41813, 1130,  41843, 1130,  41849, 1128,  41851, 1130,  41863, 1128   
41879, 1129,  41887, 1130,  41893, 1130,  41897, 1132,  41903, 1128,  41911, 1130,  41927, 1132   
41941, 1131,  41947, 1133,  41953, 1133,  41957, 1132,  41959, 1129,  41969, 1130,  41981, 1133   
41983, 1132,  41999, 1134,  42013, 1131,  42017, 1131,  42019, 1133,  42023, 1132,  42043, 1133   
42061, 1132,  42071, 1136,  42073, 1129,  42083, 1131,  42089, 1131,  42101, 1131,  42131, 1136   
42139, 1134,  42157, 1131,  42169, 1135,  42179, 1132,  42181, 1133,  42187, 1137,  42193, 1137   
42197, 1137,  42209, 1137,  42221, 1132,  42223, 1135,  42227, 1135,  42239, 1133,  42257, 1137   
42281, 1131,  42283, 1137,  42293, 1134,  42299, 1136,  42307, 1134,  42323, 1139,  42331, 1137   
42337, 1137,  42349, 1136,  42359, 1136,  42373, 1138,  42379, 1137,  42391, 1137,  42397, 1137   
42403, 1135,  42407, 1139,  42409, 1139,  42433, 1134,  42437, 1139,  42443, 1140,  42451, 1136   
42457, 1141,  42461, 1139,  42463, 1136,  42467, 1140,  42473, 1138,  42487, 1140,  42491, 1140   
42499, 1139,  42509, 1139,  42533, 1141,  42557, 1139,  42569, 1137,  42571, 1143,  42577, 1142   
42589, 1142,  42611, 1139,  42641, 1143,  42643, 1142,  42649, 1143,  42667, 1144,  42677, 1141   
42683, 1144,  42689, 1142,  42697, 1144,  42701, 1139,  42703, 1141,  42709, 1144,  42719, 1141   
42727, 1145,  42737, 1139,  42743, 1143,  42751, 1143,  42767, 1141,  42773, 1144,  42787, 1142   
42793, 1142,  42797, 1141,  42821, 1138,  42829, 1145,  42839, 1145,  42841, 1144,  42853, 1143   
42859, 1146,  42863, 1143,  42899, 1143,  42901, 1146,  42923, 1143,  42929, 1141,  42937, 1145   
42943, 1147,  42953, 1146,  42961, 1149,  42967, 1146,  42979, 1145,  42989, 1145,  43003, 1144   
43013, 1147,  43019, 1143,  43037, 1147,  43049, 1144,  43051, 1149,  43063, 1144,  43067, 1145   
43093, 1148,  43103, 1149,  43117, 1148,  43133, 1152,  43151, 1150,  43159, 1146,  43177, 1149   
43189, 1151,  43201, 1149,  43207, 1148,  43223, 1147,  43237, 1152,  43261, 1151,  43271, 1156   
43283, 1150,  43291, 1153,  43313, 1150,  43319, 1152,  43321, 1151,  43331, 1152,  43391, 1149   
43397, 1151,  43399, 1154,  43403, 1156,  43411, 1152,  43427, 1152,  43441, 1157,  43451, 1153   
43457, 1153,  43481, 1153,  43487, 1156,  43499, 1154,  43517, 1153,  43541, 1157,  43543, 1153   
43573, 1153,  43577, 1157,  43579, 1157,  43591, 1154,  43597, 1157,  43607, 1157,  43609, 1154   
43613, 1153,  43627, 1154,  43633, 1153,  43649, 1156,  43651, 1158,  43661, 1152,  43669, 1157   
43691, 1156,  43711, 1159,  43717, 1155,  43721, 1156,  43753, 1153,  43759, 1158,  43777, 1157   
 
Table 5. Continue 12 
 
43781, 1160,  43783, 1159,  43787, 1156,  43789, 1157,  43793, 1158,  43801, 1161,  43853, 1160   
43867, 1165,  43889, 1164,  43891, 1160,  43913, 1163,  43933, 1163,  43943, 1161,  43951, 1161   
43961, 1162,  43963, 1162,  43969, 1161,  43973, 1164,  43987, 1162,  43991, 1162,  43997, 1165   
44017, 1162,  44021, 1161,  44027, 1163,  44029, 1161,  44041, 1163,  44053, 1161,  44059, 1163   
44071, 1166,  44087, 1162,  44089, 1165,  44101, 1164,  44111, 1163,  44119, 1160,  44123, 1163   
44129, 1162,  44131, 1166,  44159, 1161,  44171, 1162,  44179, 1163,  44189, 1162,  44201, 1162   
44203, 1169,  44207, 1164,  44221, 1161,  44249, 1163,  44257, 1164,  44263, 1167,  44267, 1165   
44269, 1164,  44273, 1167,  44279, 1163,  44281, 1163,  44293, 1167,  44351, 1166,  44357, 1172   
44371, 1165,  44381, 1169,  44383, 1166,  44389, 1167,  44417, 1166,  44449, 1170,  44453, 1168   
44483, 1170,  44491, 1169,  44497, 1173,  44501, 1168,  44507, 1169,  44519, 1171,  44521, 1177   
44531, 1167,  44533, 1168,  44537, 1172,  44543, 1172,  44549, 1168,  44563, 1168,  44579, 1170   
44587, 1170,  44617, 1169,  44621, 1169,  44623, 1172,  44633, 1173,  44641, 1169,  44647, 1170   
44651, 1175,  44657, 1170,  44683, 1169,  44687, 1174,  44699, 1174,  44701, 1173,  44711, 1172   
44729, 1172,  44741, 1173,  44753, 1170,  44771, 1171,  44773, 1170,  44777, 1171,  44789, 1169   
44797, 1168,  44809, 1172,  44819, 1172,  44839, 1173,  44843, 1173,  44851, 1177,  44867, 1175   
44879, 1178,  44887, 1175,  44893, 1176,  44909, 1175,  44917, 1174,  44927, 1174,  44939, 1176   
44953, 1174,  44959, 1172,  44963, 1175,  44971, 1176,  44983, 1179,  44987, 1173,  45007, 1175   
45013, 1178,  45053, 1177,  45061, 1176,  45077, 1179,  45083, 1181,  45119, 1176,  45121, 1177   
45127, 1177,  45131, 1178,  45137, 1181,  45139, 1175,  45161, 1178,  45179, 1178,  45181, 1177   
45191, 1181,  45197, 1177,  45233, 1176,  45247, 1177,  45259, 1180,  45263, 1182,  45281, 1176   
45289, 1178,  45293, 1186,  45307, 1176,  45317, 1176,  45319, 1183,  45329, 1183,  45337, 1179   
45341, 1183,  45343, 1182,  45361, 1185,  45377, 1185,  45389, 1185,  45403, 1178,  45413, 1182   
45427, 1178,  45433, 1184,  45439, 1182,  45481, 1182,  45491, 1185,  45497, 1182,  45503, 1188   
45523, 1187,  45533, 1182,  45541, 1187,  45553, 1186,  45557, 1182,  45569, 1184,  45587, 1176   
45589, 1185,  45599, 1180,  45613, 1180,  45631, 1184,  45641, 1182,  45659, 1184,  45667, 1189   
45673, 1191,  45677, 1186,  45691, 1185,  45697, 1189,  45707, 1185,  45737, 1184,  45751, 1187   
45757, 1188,  45763, 1188,  45767, 1190,  45779, 1187,  45817, 1193,  45821, 1188,  45823, 1190   
45827, 1187,  45833, 1184,  45841, 1186,  45853, 1191,  45863, 1193,  45869, 1188,  45887, 1187   
45893, 1189,  45943, 1192,  45949, 1191,  45953, 1193,  45959, 1191,  45971, 1194,  45979, 1190   
45989, 1187,  46021, 1193,  46027, 1195,  46049, 1189,  46051, 1192,  46061, 1191,  46073, 1194   
46091, 1189,  46093, 1187,  46099, 1190,  46103, 1194,  46133, 1192,  46141, 1193,  46147, 1190   
46153, 1191,  46171, 1193,  46181, 1190,  46183, 1192,  46187, 1196,  46199, 1197,  46219, 1194   
46229, 1196,  46237, 1197,  46261, 1194,  46271, 1194,  46273, 1194,  46279, 1197,  46301, 1195   
46307, 1197,  46309, 1194,  46327, 1192,  46337, 1194,  46349, 1195,  46351, 1198,  46381, 1195   
46399, 1200,  46411, 1193,  46439, 1198,  46441, 1199,  46447, 1198,  46451, 1202,  46457, 1199   
46471, 1193,  46477, 1192,  46489, 1198,  46499, 1199,  46507, 1195,  46511, 1200,  46523, 1198   
46549, 1200,  46559, 1201,  46567, 1196,  46573, 1204,  46589, 1197,  46591, 1195,  46601, 1199   
46619, 1201,  46633, 1199,  46639, 1199,  46643, 1206,  46649, 1202,  46663, 1205,  46679, 1199   
46681, 1204,  46687, 1204,  46691, 1204,  46703, 1200,  46723, 1205,  46727, 1200,  46747, 1202   
46751, 1201,  46757, 1204,  46769, 1202,  46771, 1207,  46807, 1204,  46811, 1202,  46817, 1202   
 
Table 5. Continue 13 
 
46819, 1204,  46829, 1205,  46831, 1208,  46853, 1205,  46861, 1200,  46867, 1198,  46877, 1204   
46889, 1200,  46901, 1204,  46919, 1204,  46933, 1205,  46957, 1205,  46993, 1208,  46997, 1204   
47017, 1205,  47041, 1209,  47051, 1206,  47057, 1208,  47059, 1208,  47087, 1208,  47093, 1210   
47111, 1206,  47119, 1208,  47123, 1210,  47129, 1206,  47137, 1205,  47143, 1208,  47147, 1210   
47149, 1209,  47161, 1205,  47189, 1211,  47207, 1210,  47221, 1206,  47237, 1206,  47251, 1208   
47269, 1208,  47279, 1210,  47287, 1212,  47293, 1211,  47297, 1205,  47303, 1208,  47309, 1213   
47317, 1209,  47339, 1206,  47351, 1212,  47353, 1206,  47363, 1211,  47381, 1211,  47387, 1205   
47389, 1214,  47407, 1212,  47417, 1214,  47419, 1210,  47431, 1213,  47441, 1213,  47459, 1212   
47491, 1211,  47497, 1216,  47501, 1210,  47507, 1213,  47513, 1211,  47521, 1208,  47527, 1214   
47533, 1214,  47543, 1212,  47563, 1216,  47569, 1217,  47581, 1215,  47591, 1211,  47599, 1214   
47609, 1215,  47623, 1214,  47629, 1216,  47639, 1215,  47653, 1214,  47657, 1219,  47659, 1213   
47681, 1218,  47699, 1215,  47701, 1216,  47711, 1217,  47713, 1217,  47717, 1219,  47737, 1217   
47741, 1218,  47743, 1215,  47777, 1217,  47779, 1215,  47791, 1215,  47797, 1214,  47807, 1221   
47809, 1219,  47819, 1220,  47837, 1215,  47843, 1220,  47857, 1215,  47869, 1217,  47881, 1215   
47903, 1220,  47911, 1217,  47917, 1216,  47933, 1223,  47939, 1218,  47947, 1222,  47951, 1216   
47963, 1219,  47969, 1218,  47977, 1221,  47981, 1222,  48017, 1221,  48023, 1224,  48029, 1219   
48049, 1224,  48073, 1224,  48079, 1217,  48091, 1221,  48109, 1223,  48119, 1223,  48121, 1225   
48131, 1221,  48157, 1220,  48163, 1223,  48179, 1223,  48187, 1219,  48193, 1225,  48197, 1224   
48221, 1221,  48239, 1220,  48247, 1222,  48259, 1225,  48271, 1226,  48281, 1216,  48299, 1221   
48311, 1222,  48313, 1227,  48337, 1223,  48341, 1223,  48353, 1222,  48371, 1228,  48383, 1223   
48397, 1224,  48407, 1228,  48409, 1221,  48413, 1224,  48437, 1225,  48449, 1227,  48463, 1224   
48473, 1227,  48479, 1223,  48481, 1224,  48487, 1228,  48491, 1225,  48497, 1227,  48523, 1229   
48527, 1229,  48533, 1225,  48539, 1224,  48541, 1228,  48563, 1228,  48571, 1228,  48589, 1227   
48593, 1225,  48611, 1225,  48619, 1230,  48623, 1232,  48647, 1228,  48649, 1227,  48661, 1230   
48673, 1237,  48677, 1231,  48679, 1226,  48731, 1225,  48733, 1228,  48751, 1230,  48757, 1233   
48761, 1228,  48767, 1234,  48779, 1231,  48781, 1232,  48787, 1234,  48799, 1229,  48809, 1228   
48817, 1229,  48821, 1234,  48823, 1230,  48847, 1233,  48857, 1232,  48859, 1229,  48869, 1230   
48871, 1233,  48883, 1233,  48889, 1234,  48907, 1232,  48947, 1233,  48953, 1234,  48973, 1235   
48989, 1231,  48991, 1233,  49003, 1232,  49009, 1230,  49019, 1236,  49031, 1236,  49033, 1231   
49037, 1232,  49043, 1230,  49057, 1232,  49069, 1233,  49081, 1236,  49103, 1233,  49109, 1244   
49117, 1232,  49121, 1234,  49123, 1237,  49139, 1237,  49157, 1239,  49169, 1240,  49171, 1236   
49177, 1230,  49193, 1232,  49199, 1240,  49201, 1230,  49207, 1234,  49211, 1237,  49223, 1234   
49253, 1237,  49261, 1237,  49277, 1240,  49279, 1238,  49297, 1238,  49307, 1235,  49331, 1239   
49333, 1235,  49339, 1239,  49363, 1240,  49367, 1239,  49369, 1238,  49391, 1237,  49393, 1241   
49409, 1236,  49411, 1236,  49417, 1238,  49429, 1239,  49433, 1238,  49451, 1239,  49459, 1235   
49463, 1236,  49477, 1239,  49481, 1240,  49499, 1238,  49523, 1240,  49529, 1242,  49531, 1241   
49537, 1239,  49547, 1239,  49549, 1242,  49559, 1246,  49597, 1239,  49603, 1240,  49613, 1241   
49627, 1244,  49633, 1244,  49639, 1241,  49663, 1243,  49667, 1247,  49669, 1247,  49681, 1243   
49697, 1243,  49711, 1245,  49727, 1240,  49729, 1246,  49739, 1243,  49741, 1246,  49747, 1243   
49757, 1246,  49783, 1243,  49787, 1245,  49789, 1246,  49801, 1247,  49807, 1246,  49811, 1242   
 
Table 5. Continue 14 
 
49823, 1244,  49831, 1241,  49843, 1248,  49853, 1250,  49871, 1248,  49877, 1245,  49891, 1248   
49919, 1244,  49921, 1246,  49927, 1246,  49937, 1247,  49939, 1245,  49943, 1247,  49957, 1248   
49991, 1245,  49993, 1252,  49999, 1246,  50021, 1247,  50023, 1248,  50033, 1248,  50047, 1249   
50051, 1252,  50053, 1244,  50069, 1247,  50077, 1253,  50087, 1248,  50093, 1244,  50101, 1250   
50111, 1253,  50119, 1251,  50123, 1250,  50129, 1253,  50131, 1248,  50147, 1252,  50153, 1254   
50159, 1247,  50177, 1247,  50207, 1247,  50221, 1254,  50227, 1255,  50231, 1255,  50261, 1253   
50263, 1251,  50273, 1249,  50287, 1252,  50291, 1253,  50311, 1253,  50321, 1248,  50329, 1251   
50333, 1252,  50341, 1253,  50359, 1253,  50363, 1252,  50377, 1258,  50383, 1254,  50387, 1252   
50411, 1255,  50417, 1255,  50423, 1252,  50441, 1256,  50459, 1259,  50461, 1254,  50497, 1252   
50503, 1252,  50513, 1253,  50527, 1252,  50539, 1258,  50543, 1258,  50549, 1256,  50551, 1258   
50581, 1258,  50587, 1257,  50591, 1257,  50593, 1258,  50599, 1257,  50627, 1256,  50647, 1256   
50651, 1255,  50653, 1262,  50671, 1258,  50683, 1260,  50707, 1259,  50723, 1257,  50741, 1258   
50753, 1257,  50767, 1262,  50773, 1259,  50777, 1259,  50789, 1262,  50821, 1257,  50833, 1258   
50839, 1260,  50849, 1262,  50857, 1261,  50867, 1258,  50873, 1261,  50891, 1262,  50893, 1262   
50909, 1259,  50923, 1261,  50929, 1262,  50951, 1262,  50957, 1260,  50969, 1264,  50971, 1262   
50989, 1259,  50993, 1258,  51001, 1264,  51031, 1265,  51043, 1264,  51047, 1266,  51059, 1265   
51061, 1261,  51071, 1258,  51109, 1265,  51131, 1266,  51133, 1267,  51137, 1262,  51151, 1264   
51157, 1266,  51169, 1265,  51193, 1264,  51197, 1264,  51199, 1263,  51203, 1267,  51217, 1262   
51229, 1266,  51239, 1265,  51241, 1267,  51257, 1260,  51263, 1267,  51283, 1267,  51287, 1267   
51307, 1270,  51329, 1271,  51341, 1265,  51343, 1268,  51347, 1270,  51349, 1265,  51361, 1266   
51383, 1265,  51407, 1265,  51413, 1268,  51419, 1271,  51421, 1272,  51427, 1264,  51431, 1264   
51437, 1270,  51439, 1269,  51449, 1268,  51461, 1270,  51473, 1269,  51479, 1265,  51481, 1268   
51487, 1266,  51503, 1274,  51511, 1265,  51517, 1269,  51521, 1270,  51529, 1272,  51539, 1271   
51551, 1268,  51563, 1273,  51577, 1273,  51581, 1272,  51593, 1269,  51599, 1273,  51607, 1270   
51613, 1269,  51631, 1272,  51637, 1271,  51647, 1273,  51659, 1270,  51673, 1271,  51679, 1274   
51683, 1271,  51691, 1270,  51713, 1271,  51719, 1272,  51721, 1279,  51749, 1271,  51767, 1274   
51769, 1268,  51787, 1275,  51797, 1280,  51803, 1267,  51817, 1270,  51827, 1274,  51829, 1272   
51839, 1271,  51853, 1273,  51859, 1274,  51869, 1275,  51871, 1277,  51893, 1279,  51899, 1278   
51907, 1275,  51913, 1273,  51929, 1276,  51941, 1277,  51949, 1275,  51971, 1278,  51973, 1276   
51977, 1274,  51991, 1278,  52009, 1274,  52021, 1278,  52027, 1274,  52051, 1281,  52057, 1277   
52067, 1280,  52069, 1278,  52081, 1279,  52103, 1278,  52121, 1277,  52127, 1279,  52147, 1276   
52153, 1278,  52163, 1282,  52177, 1280,  52181, 1282,  52183, 1281,  52189, 1277,  52201, 1279   
52223, 1278,  52237, 1282,  52249, 1278,  52253, 1277,  52259, 1278,  52267, 1279,  52289, 1283   
52291, 1275,  52301, 1276,  52313, 1278,  52321, 1281,  52361, 1282,  52363, 1278,  52369, 1286   
52379, 1284,  52387, 1281,  52391, 1283,  52433, 1280,  52441, 1284,  52453, 1282,  52457, 1277   
52489, 1283,  52501, 1279,  52511, 1285,  52517, 1285,  52529, 1283,  52541, 1283,  52543, 1284   
52553, 1279,  52561, 1280,  52567, 1285,  52571, 1288,  52579, 1281,  52583, 1287,  52609, 1284   
52627, 1281,  52631, 1285,  52639, 1286,  52667, 1284,  52673, 1288,  52691, 1289,  52697, 1286   
52709, 1290,  52711, 1284,  52721, 1286,  52727, 1287,  52733, 1289,  52747, 1288,  52757, 1281   
52769, 1287,  52783, 1285,  52807, 1288,  52813, 1289,  52817, 1289,  52837, 1289,  52859, 1284   
 
Table 5. Continue 15 
 
52861, 1288,  52879, 1290,  52883, 1289,  52889, 1288,  52901, 1284,  52903, 1287,  52919, 1285   
52937, 1287,  52951, 1283,  52957, 1288,  52963, 1288,  52967, 1284,  52973, 1290,  52981, 1289   
52999, 1284,  53003, 1290,  53017, 1289,  53047, 1291,  53051, 1285,  53069, 1291,  53077, 1289   
53087, 1295,  53089, 1290,  53093, 1292,  53101, 1296,  53113, 1294,  53117, 1290,  53129, 1300   
53147, 1292,  53149, 1291,  53161, 1289,  53171, 1295,  53173, 1291,  53189, 1291,  53197, 1294   
53201, 1294,  53231, 1286,  53233, 1295,  53239, 1297,  53267, 1293,  53269, 1289,  53279, 1291   
53281, 1293,  53299, 1294,  53309, 1295,  53323, 1298,  53327, 1297,  53353, 1292,  53359, 1292   
53377, 1298,  53381, 1290,  53401, 1298,  53407, 1296,  53411, 1295,  53419, 1292,  53437, 1293   
53441, 1300,  53453, 1297,  53479, 1296,  53503, 1290,  53507, 1298,  53527, 1299,  53549, 1297   
53551, 1299,  53569, 1298,  53591, 1302,  53593, 1300,  53597, 1298,  53609, 1297,  53611, 1300   
53617, 1299,  53623, 1301,  53629, 1297,  53633, 1293,  53639, 1299,  53653, 1298,  53657, 1300   
53681, 1296,  53693, 1299,  53699, 1298,  53717, 1299,  53719, 1301,  53731, 1295,  53759, 1300   
53773, 1299,  53777, 1302,  53783, 1298,  53791, 1299,  53813, 1298,  53819, 1304,  53831, 1299   
53849, 1303,  53857, 1296,  53861, 1302,  53881, 1303,  53887, 1306,  53891, 1301,  53897, 1299   
53899, 1302,  53917, 1299,  53923, 1300,  53927, 1301,  53939, 1302,  53951, 1302,  53959, 1303   
53987, 1306,  53993, 1302,  54001, 1301,  54011, 1302,  54013, 1300,  54037, 1300,  54049, 1300   
54059, 1304,  54083, 1304,  54091, 1305,  54101, 1305,  54121, 1307,  54133, 1300,  54139, 1304   
54151, 1306,  54163, 1309,  54167, 1311,  54181, 1308,  54193, 1308,  54217, 1306,  54251, 1309   
54269, 1306,  54277, 1303,  54287, 1308,  54289, 1311,  54293, 1310,  54311, 1304,  54319, 1308   
54323, 1307,  54331, 1307,  54347, 1306,  54361, 1309,  54367, 1309,  54371, 1305,  54377, 1312   
54401, 1307,  54403, 1309,  54409, 1310,  54413, 1312,  54419, 1311,  54421, 1306,  54437, 1307   
54443, 1306,  54449, 1309,  54469, 1311,  54493, 1312,  54497, 1310,  54499, 1306,  54503, 1310   
54517, 1310,  54521, 1310,  54539, 1314,  54541, 1307,  54547, 1314,  54559, 1308,  54563, 1312   
54577, 1315,  54581, 1306,  54583, 1313,  54601, 1311,  54617, 1313,  54623, 1312,  54629, 1310   
54631, 1311,  54647, 1314,  54667, 1308,  54673, 1310,  54679, 1310,  54709, 1314,  54713, 1313   
54721, 1310,  54727, 1313,  54751, 1317,  54767, 1312,  54773, 1312,  54779, 1315,  54787, 1312   
54799, 1311,  54829, 1315,  54833, 1313,  54851, 1314,  54869, 1317,  54877, 1315,  54881, 1316   
54907, 1319,  54917, 1317,  54919, 1313,  54941, 1317,  54949, 1312,  54959, 1311,  54973, 1316   
54979, 1318,  54983, 1312,  55001, 1324,  55009, 1320,  55021, 1316,  55049, 1320,  55051, 1319   
55057, 1318,  55061, 1320,  55073, 1313,  55079, 1318,  55103, 1317,  55109, 1319,  55117, 1322   
55127, 1322,  55147, 1318,  55163, 1319,  55171, 1316,  55201, 1320,  55207, 1319,  55213, 1319   
55217, 1324,  55219, 1321,  55229, 1320,  55243, 1321,  55249, 1319,  55259, 1318,  55291, 1322   
55313, 1322,  55331, 1317,  55333, 1328,  55337, 1321,  55339, 1323,  55343, 1326,  55351, 1316   
55373, 1326,  55381, 1320,  55399, 1319,  55411, 1329,  55439, 1325,  55441, 1324,  55457, 1322   
55469, 1324,  55487, 1320,  55501, 1326,  55511, 1323,  55529, 1327,  55541, 1322,  55547, 1326   
55579, 1328,  55589, 1323,  55603, 1324,  55609, 1326,  55619, 1321,  55621, 1322,  55631, 1319   
55633, 1324,  55639, 1325,  55661, 1324,  55663, 1327,  55667, 1326,  55673, 1330,  55681, 1326   
55691, 1328,  55697, 1331,  55711, 1323,  55717, 1331,  55721, 1325,  55733, 1327,  55763, 1328   
55787, 1327,  55793, 1328,  55799, 1331,  55807, 1327,  55813, 1336,  55817, 1331,  55819, 1333   
55823, 1330,  55829, 1326,  55837, 1333,  55843, 1328,  55849, 1326,  55871, 1330,  55889, 1330   
 
Table 5. Continue 16 
 
55897, 1327,  55901, 1330,  55903, 1333,  55921, 1331,  55927, 1330,  55931, 1330,  55933, 1326   
55949, 1330,  55967, 1331,  55987, 1336,  55997, 1337,  56003, 1328,  56009, 1328,  56039, 1325   
56041, 1333,  56053, 1326,  56081, 1334,  56087, 1331,  56093, 1326,  56099, 1332,  56101, 1330   
56113, 1328,  56123, 1332,  56131, 1333,  56149, 1330,  56167, 1329,  56171, 1331,  56179, 1333   
56197, 1329,  56207, 1326,  56209, 1337,  56237, 1333,  56239, 1333,  56249, 1333,  56263, 1330   
56267, 1334,  56269, 1336,  56299, 1333,  56311, 1335,  56333, 1332,  56359, 1333,  56369, 1335   
56377, 1339,  56383, 1337,  56393, 1337,  56401, 1336,  56417, 1331,  56431, 1333,  56437, 1330   
56443, 1340,  56453, 1340,  56467, 1338,  56473, 1333,  56477, 1338,  56479, 1335,  56489, 1335   
56501, 1337,  56503, 1337,  56509, 1340,  56519, 1338,  56527, 1335,  56531, 1335,  56533, 1339   
56543, 1341,  56569, 1334,  56591, 1336,  56597, 1336,  56599, 1338,  56611, 1335,  56629, 1333   
56633, 1343,  56659, 1339,  56663, 1335,  56671, 1341,  56681, 1343,  56687, 1342,  56701, 1340   
56711, 1346,  56713, 1341,  56731, 1339,  56737, 1336,  56747, 1340,  56767, 1339,  56773, 1342   
56779, 1339,  56783, 1342,  56807, 1338,  56809, 1342,  56813, 1342,  56821, 1347,  56827, 1341   
56843, 1338,  56857, 1337,  56873, 1345,  56891, 1342,  56893, 1342,  56897, 1345,  56909, 1344   
56911, 1339,  56921, 1344,  56923, 1336,  56929, 1344,  56941, 1345,  56951, 1339,  56957, 1339   
56963, 1342,  56983, 1348,  56989, 1341,  56993, 1344,  56999, 1344,  57037, 1341,  57041, 1340   
57047, 1343,  57059, 1347,  57073, 1343,  57077, 1344,  57089, 1349,  57097, 1344,  57107, 1342   
57119, 1346,  57121, 1349,  57131, 1338,  57139, 1347,  57143, 1349,  57149, 1346,  57163, 1344   
57173, 1343,  57179, 1343,  57191, 1344,  57193, 1343,  57203, 1342,  57221, 1351,  57223, 1350   
57241, 1351,  57251, 1345,  57259, 1349,  57269, 1348,  57271, 1344,  57283, 1347,  57287, 1340   
57301, 1346,  57329, 1345,  57331, 1346,  57347, 1350,  57349, 1353,  57367, 1350,  57373, 1352   
57383, 1349,  57389, 1354,  57397, 1346,  57413, 1343,  57427, 1352,  57457, 1346,  57467, 1351   
57487, 1348,  57493, 1352,  57503, 1350,  57527, 1353,  57529, 1350,  57557, 1352,  57559, 1351   
57571, 1355,  57587, 1351,  57593, 1350,  57601, 1355,  57637, 1349,  57641, 1351,  57649, 1356   
57653, 1348,  57667, 1355,  57679, 1353,  57689, 1351,  57697, 1353,  57709, 1349,  57713, 1351   
57719, 1360,  57727, 1355,  57731, 1352,  57737, 1355,  57751, 1354,  57773, 1352,  57781, 1355   
57787, 1352,  57791, 1355,  57793, 1351,  57803, 1352,  57809, 1355,  57829, 1355,  57839, 1357   
57847, 1355,  57853, 1360,  57859, 1354,  57881, 1353,  57899, 1359,  57901, 1359,  57917, 1358   
57923, 1359,  57943, 1352,  57947, 1350,  57973, 1358,  57977, 1360,  57991, 1353,  58013, 1360   
58027, 1361,  58031, 1357,  58043, 1361,  58049, 1358,  58057, 1357,  58061, 1358,  58067, 1357   
58073, 1363,  58081, 1363,  58099, 1362,  58109, 1356,  58111, 1361,  58129, 1364,  58147, 1362   
58151, 1361,  58153, 1356,  58169, 1362,  58171, 1360,  58189, 1357,  58193, 1364,  58199, 1360   
58207, 1357,  58211, 1366,  58217, 1362,  58229, 1356,  58231, 1368,  58237, 1363,  58243, 1361   
58271, 1361,  58309, 1360,  58313, 1362,  58321, 1360,  58337, 1362,  58363, 1363,  58367, 1363   
58369, 1365,  58379, 1360,  58391, 1362,  58393, 1359,  58403, 1361,  58411, 1362,  58417, 1358   
58427, 1362,  58439, 1362,  58441, 1367,  58451, 1358,  58453, 1366,  58477, 1365,  58481, 1361   
58511, 1359,  58537, 1363,  58543, 1365,  58549, 1364,  58567, 1364,  58573, 1364,  58579, 1362   
58601, 1370,  58603, 1362,  58613, 1361,  58631, 1363,  58657, 1370,  58661, 1362,  58679, 1369   
58687, 1364,  58693, 1369,  58699, 1368,  58711, 1362,  58727, 1366,  58733, 1365,  58741, 1367   
58757, 1366,  58763, 1366,  58771, 1366,  58787, 1365,  58789, 1367,  58831, 1368,  58889, 1366   
 
Table 5. Continue 17 
 
58897, 1369,  58901, 1369,  58907, 1364,  58909, 1369,  58913, 1372,  58921, 1369,  58937, 1368   
58943, 1373,  58963, 1363,  58967, 1369,  58979, 1366,  58991, 1373,  58997, 1365,  59009, 1374   
59011, 1372,  59021, 1367,  59023, 1368,  59029, 1372,  59049, 1370,  59051, 1368,  59053, 1370   
59063, 1371,  59069, 1368,  59077, 1378,  59083, 1364,  59093, 1374,  59107, 1370,  59113, 1371   
59119, 1371,  59123, 1370,  59141, 1366,  59149, 1369,  59159, 1380,  59167, 1373,  59183, 1372   
59197, 1368,  59207, 1372,  59209, 1369,  59219, 1369,  59221, 1376,  59233, 1370,  59239, 1369   
59243, 1374,  59263, 1376,  59273, 1374,  59281, 1376,  59333, 1376,  59341, 1373,  59351, 1377   
59357, 1378,  59359, 1370,  59369, 1374,  59377, 1374,  59387, 1380,  59393, 1375,  59399, 1376   
59407, 1371,  59417, 1376,  59419, 1378,  59441, 1380,  59443, 1376,  59447, 1376,  59453, 1378   
59467, 1373,  59471, 1381,  59473, 1376,  59497, 1375,  59509, 1380,  59513, 1378,  59539, 1378   
59557, 1377,  59561, 1375,  59567, 1377,  59581, 1375,  59611, 1376,  59617, 1382,  59621, 1380   
59627, 1378,  59629, 1372,  59651, 1385,  59659, 1374,  59663, 1371,  59669, 1385,  59671, 1375   
59693, 1376,  59699, 1380,  59707, 1377,  59723, 1381,  59729, 1380,  59743, 1381,  59747, 1375   
59753, 1379,  59771, 1377,  59779, 1376,  59791, 1377,  59797, 1384,  59809, 1384,  59833, 1381   
59863, 1381,  59879, 1383,  59887, 1385,  59921, 1380,  59929, 1383,  59951, 1380,  59957, 1384   
59971, 1381,  59981, 1381,  59999, 1381,  60013, 1385,  60017, 1382,  60029, 1386,  60037, 1386   
60041, 1381,  60077, 1385,  60083, 1384,  60089, 1385,  60091, 1380,  60101, 1388,  60103, 1382   
60107, 1383,  60127, 1389,  60133, 1387,  60139, 1384,  60149, 1384,  60161, 1391,  60167, 1388   
60169, 1383,  60209, 1392,  60217, 1387,  60223, 1386,  60251, 1387,  60257, 1390,  60259, 1385   
60271, 1391,  60289, 1385,  60293, 1394,  60317, 1387,  60331, 1387,  60337, 1392,  60343, 1387   
60353, 1387,  60373, 1387,  60383, 1389,  60397, 1392,  60413, 1394,  60427, 1388,  60443, 1383   
60449, 1389,  60457, 1382,  60493, 1389,  60497, 1385,  60509, 1389,  60521, 1387,  60527, 1393   
60539, 1394,  60589, 1393,  60601, 1396,  60607, 1391,  60611, 1391,  60617, 1392,  60623, 1391   
60631, 1394,  60637, 1393,  60647, 1397,  60649, 1390,  60659, 1393,  60661, 1388,  60679, 1392   
60689, 1393,  60703, 1390,  60719, 1393,  60727, 1394,  60733, 1391,  60737, 1395,  60757, 1392   
60761, 1395,  60763, 1388,  60773, 1389,  60779, 1398,  60793, 1397,  60811, 1396,  60821, 1394   
60859, 1394,  60869, 1396,  60887, 1394,  60889, 1398,  60899, 1392,  60901, 1398,  60913, 1398   
60917, 1393,  60919, 1389,  60923, 1393,  60937, 1396,  60943, 1396,  60953, 1397,  60961, 1394   
61001, 1395,  61007, 1399,  61027, 1393,  61031, 1397,  61043, 1396,  61051, 1395,  61057, 1405   
61091, 1400,  61099, 1399,  61121, 1399,  61129, 1396,  61141, 1397,  61151, 1399,  61153, 1395   
61169, 1398,  61211, 1398,  61223, 1393,  61231, 1398,  61253, 1396,  61261, 1398,  61283, 1403   
61291, 1402,  61297, 1397,  61331, 1408,  61333, 1398,  61339, 1401,  61343, 1400,  61357, 1404   
61363, 1402,  61379, 1400,  61381, 1402,  61403, 1399,  61409, 1401,  61417, 1399,  61441, 1395   
61463, 1399,  61469, 1395,  61471, 1404,  61483, 1404,  61487, 1400,  61493, 1404,  61507, 1407   
61511, 1406,  61519, 1411,  61543, 1400,  61547, 1398,  61553, 1404,  61559, 1403,  61561, 1403   
61583, 1408,  61603, 1399,  61609, 1404,  61613, 1402,  61627, 1402,  61631, 1407,  61637, 1406   
61643, 1408,  61651, 1401,  61657, 1408,  61667, 1402,  61673, 1401,  61681, 1407,  61687, 1404   
61703, 1402,  61717, 1404,  61723, 1406,  61729, 1407,  61751, 1404,  61757, 1406,  61781, 1403   
61813, 1408,  61819, 1412,  61837, 1406,  61843, 1406,  61861, 1404,  61871, 1408,  61879, 1408   
61909, 1407,  61927, 1410,  61933, 1408,  61949, 1415,  61961, 1409,  61967, 1410,  61979, 1408   
 
Table 5. Continue 18 
 
61981, 1407,  61987, 1407,  61991, 1412,  62003, 1404,  62011, 1412,  62017, 1408,  62039, 1407   
62047, 1408,  62053, 1412,  62057, 1406,  62071, 1407,  62081, 1407,  62099, 1411,  62119, 1409   
62129, 1412,  62131, 1412,  62137, 1406,  62141, 1413,  62143, 1408,  62171, 1420,  62189, 1409   
62191, 1416,  62201, 1410,  62207, 1414,  62213, 1414,  62219, 1411,  62233, 1413,  62273, 1413   
62297, 1412,  62299, 1412,  62303, 1414,  62311, 1411,  62323, 1415,  62327, 1417,  62347, 1411   
62351, 1412,  62383, 1416,  62401, 1416,  62417, 1414,  62423, 1412,  62459, 1420,  62467, 1419   
62473, 1419,  62477, 1413,  62483, 1412,  62497, 1416,  62501, 1414,  62507, 1412,  62533, 1413   
62539, 1422,  62549, 1413,  62563, 1417,  62581, 1418,  62591, 1422,  62597, 1414,  62603, 1418   
62617, 1416,  62627, 1417,  62633, 1417,  62639, 1415,  62653, 1414,  62659, 1413,  62683, 1418   
62687, 1421,  62701, 1421,  62723, 1415,  62731, 1415,  62743, 1414,  62753, 1418,  62761, 1423   
62773, 1418,  62791, 1423,  62801, 1418,  62819, 1418,  62827, 1425,  62851, 1417,  62861, 1418   
62869, 1422,  62873, 1420,  62897, 1418,  62903, 1421,  62921, 1417,  62927, 1420,  62929, 1417   
62939, 1423,  62969, 1422,  62971, 1419,  62981, 1424,  62983, 1421,  62987, 1429,  62989, 1423   
63001, 1417,  63029, 1424,  63031, 1423,  63059, 1424,  63067, 1424,  63073, 1423,  63079, 1420   
63097, 1423,  63103, 1422,  63113, 1420,  63127, 1422,  63131, 1424,  63149, 1424,  63179, 1421   
63197, 1423,  63199, 1427,  63211, 1429,  63241, 1422,  63247, 1424,  63277, 1425,  63281, 1422   
63299, 1425,  63311, 1421,  63313, 1429,  63317, 1429,  63331, 1425,  63337, 1432,  63347, 1432   
63353, 1424,  63361, 1423,  63367, 1423,  63377, 1422,  63389, 1423,  63391, 1427,  63397, 1428   
63409, 1423,  63419, 1428,  63421, 1428,  63439, 1423,  63443, 1427,  63463, 1426,  63467, 1427   
63473, 1429,  63487, 1426,  63493, 1427,  63499, 1423,  63521, 1428,  63527, 1429,  63533, 1435   
63541, 1422,  63559, 1431,  63577, 1431,  63587, 1429,  63589, 1426,  63599, 1430,  63601, 1429   
63607, 1428,  63611, 1429,  63617, 1425,  63629, 1432,  63647, 1431,  63649, 1428,  63659, 1430   
63667, 1433,  63671, 1429,  63689, 1433,  63691, 1427,  63697, 1433,  63703, 1431,  63709, 1427   
63719, 1431,  63727, 1436,  63737, 1438,  63743, 1429,  63761, 1437,  63773, 1432,  63781, 1434   
63793, 1431,  63799, 1434,  63803, 1431,  63809, 1434,  63823, 1432,  63839, 1432,  63841, 1430   
63853, 1432,  63857, 1435,  63863, 1431,  63901, 1434,  63907, 1428,  63913, 1432,  63929, 1434   
63949, 1434,  63977, 1433,  63997, 1435,  64007, 1437,  64013, 1432,  64019, 1433,  64033, 1428   
64037, 1434,  64063, 1436,  64067, 1439,  64081, 1440,  64091, 1430,  64109, 1431,  64123, 1437   
64151, 1439,  64153, 1441,  64157, 1442,  64171, 1440,  64187, 1435,  64189, 1431,  64217, 1436   
64223, 1433,  64231, 1436,  64237, 1436,  64271, 1438,  64279, 1437,  64283, 1442,  64301, 1442   
64303, 1436,  64319, 1438,  64327, 1445,  64333, 1443,  64373, 1429,  64381, 1440,  64399, 1438   
64403, 1441,  64433, 1441,  64439, 1438,  64451, 1437,  64453, 1437,  64483, 1444,  64489, 1449   
64499, 1437,  64513, 1441,  64553, 1444,  64567, 1442,  64577, 1445,  64579, 1442,  64591, 1442   
64601, 1443,  64609, 1448,  64613, 1435,  64621, 1440,  64627, 1435,  64633, 1442,  64661, 1447   
64663, 1441,  64667, 1443,  64679, 1446,  64693, 1444,  64709, 1440,  64717, 1442,  64747, 1450   
64763, 1444,  64781, 1443,  64783, 1440,  64793, 1445,  64811, 1446,  64817, 1446,  64849, 1445   
64853, 1441,  64871, 1446,  64877, 1443,  64879, 1444,  64891, 1444,  64901, 1444,  64919, 1446   
64921, 1447,  64927, 1448,  64937, 1441,  64951, 1450,  64969, 1448,  64997, 1448,  65003, 1446   
65011, 1449,  65027, 1438,  65029, 1448,  65033, 1449,  65053, 1454,  65063, 1447,  65071, 1447   
65089, 1444,  65099, 1446,  65101, 1446,  65111, 1446,  65119, 1451,  65123, 1455,  65129, 1454   
 
Table 5. Continue 19 
 
65141, 1450,  65147, 1457,  65167, 1452,  65171, 1452,  65173, 1452,  65179, 1455,  65183, 1449   
65203, 1450,  65213, 1453,  65239, 1454,  65257, 1452,  65267, 1449,  65269, 1453,  65287, 1458   
65293, 1459,  65309, 1451,  65323, 1453,  65327, 1448,  65353, 1450,  65357, 1456,  65371, 1454   
65381, 1457,  65393, 1448,  65407, 1456,  65413, 1454,  65419, 1458,  65423, 1454,  65437, 1455   
65447, 1451,  65449, 1453,  65479, 1461,  65497, 1460,  65519, 1452,  65521, 1455,  65536, 1453   
65537, 1457,  65539, 1457,  65543, 1451,  65551, 1459,  65557, 1454,  65563, 1457,  65579, 1454   
65581, 1459,  65587, 1455,  65599, 1461,  65609, 1455,  65617, 1455,  65629, 1454,  65633, 1463   
65647, 1458,  65651, 1456,  65657, 1464,  65677, 1459,  65687, 1454,  65699, 1456,  65701, 1455   
65707, 1458,  65713, 1454,  65717, 1464,  65719, 1455,  65729, 1457,  65731, 1459,  65761, 1461   
65777, 1464,  65789, 1464,  65809, 1457,  65827, 1461,  65831, 1461,  65837, 1461,  65839, 1466   
65843, 1455,  65851, 1463,  65867, 1460,  65881, 1457,  65899, 1462,  65921, 1467,  65927, 1466   
65929, 1461,  65951, 1462,  65957, 1460,  65963, 1461,  65981, 1462,  65983, 1464,  65993, 1461   
66029, 1466,  66037, 1465,  66041, 1462,  66047, 1463,  66049, 1462,  66067, 1457,  66071, 1463   
66083, 1461,  66089, 1462,  66103, 1464,  66107, 1465,  66109, 1465,  66137, 1468,  66161, 1465   
66169, 1464,  66173, 1464,  66179, 1466,  66191, 1468,  66221, 1462,  66239, 1469,  66271, 1466   
66293, 1471,  66301, 1469,  66337, 1465,  66343, 1461,  66347, 1471,  66359, 1464,  66361, 1462   
66373, 1462,  66377, 1467,  66383, 1463,  66403, 1464,  66413, 1466,  66431, 1470,  66449, 1464   
66457, 1472,  66463, 1469,  66467, 1471,  66491, 1474,  66499, 1465,  66509, 1467,  66523, 1472   
66529, 1468,  66533, 1474,  66541, 1466,  66553, 1469,  66569, 1474,  66571, 1473,  66587, 1466   
66593, 1471,  66601, 1471,  66617, 1471,  66629, 1469,  66643, 1472,  66653, 1472,  66683, 1470   
66697, 1476,  66701, 1471,  66713, 1476,  66721, 1469,  66733, 1471,  66739, 1477,  66749, 1468   
66751, 1472,  66763, 1466,  66791, 1467,  66797, 1474,  66809, 1477,  66821, 1471,  66841, 1474   
66851, 1473,  66853, 1469,  66863, 1469,  66877, 1470,  66883, 1474,  66889, 1471,  66919, 1476   
66923, 1469,  66931, 1468,  66943, 1476,  66947, 1478,  66949, 1473,  66959, 1479,  66973, 1478   
66977, 1477,  67003, 1472,  67021, 1474,  67033, 1472,  67043, 1475,  67049, 1478,  67057, 1475   
67061, 1471,  67073, 1474,  67079, 1479,  67103, 1477,  67121, 1474,  67129, 1477,  67139, 1480   
67141, 1477,  67153, 1475,  67157, 1475,  67169, 1478,  67181, 1481,  67187, 1479,  67189, 1479   
67211, 1474,  67213, 1472,  67217, 1474,  67219, 1480,  67231, 1481,  67247, 1470,  67261, 1479   
67271, 1479,  67273, 1477,  67289, 1474,  67307, 1483,  67339, 1482,  67343, 1481,  67349, 1475   
67369, 1482,  67391, 1482,  67399, 1475,  67409, 1477,  67411, 1481,  67421, 1479,  67427, 1481   
67429, 1480,  67433, 1479,  67447, 1479,  67453, 1471,  67477, 1479,  67481, 1476,  67489, 1483   
67493, 1482,  67499, 1476,  67511, 1480,  67523, 1482,  67531, 1480,  67537, 1477,  67547, 1483   
67559, 1476,  67567, 1483,  67577, 1484,  67579, 1480,  67589, 1476,  67601, 1480,  67607, 1485   
67619, 1482,  67631, 1485,  67651, 1480,  67679, 1486,  67699, 1483,  67709, 1479,  67723, 1487   
67733, 1487,  67741, 1482,  67751, 1489,  67757, 1485,  67759, 1478,  67763, 1483,  67777, 1484   
67783, 1482,  67789, 1488,  67801, 1483,  67807, 1485,  67819, 1482,  67829, 1481,  67843, 1481   
67853, 1489,  67867, 1486,  67883, 1486,  67891, 1486,  67901, 1488,  67927, 1487,  67931, 1490   
67933, 1487,  67939, 1486,  67943, 1489,  67957, 1476,  67961, 1490,  67967, 1488,  67979, 1481   
67987, 1492,  67993, 1481,  68023, 1489,  68041, 1487,  68053, 1491,  68059, 1486,  68071, 1488   
68087, 1490,  68099, 1491,  68111, 1486,  68113, 1489,  68141, 1490,  68147, 1487,  68161, 1490   
 
Table 5. Continue 20 
 
68171, 1492,  68207, 1486,  68209, 1488,  68213, 1487,  68219, 1486,  68227, 1487,  68239, 1489   
68261, 1489,  68279, 1493,  68281, 1492,  68311, 1492,  68329, 1488,  68351, 1490,  68371, 1494   
68389, 1497,  68399, 1489,  68437, 1490,  68443, 1485,  68447, 1495,  68449, 1492,  68473, 1489   
68477, 1493,  68483, 1488,  68489, 1499,  68491, 1487,  68501, 1490,  68507, 1496,  68521, 1493   
68531, 1493,  68539, 1490,  68543, 1493,  68567, 1495,  68581, 1492,  68597, 1493,  68611, 1498   
68633, 1495,  68639, 1495,  68659, 1492,  68669, 1490,  68683, 1496,  68687, 1494,  68699, 1492   
68711, 1495,  68713, 1501,  68729, 1497,  68737, 1493,  68743, 1493,  68749, 1496,  68767, 1493   
68771, 1492,  68777, 1502,  68791, 1497,  68813, 1495,  68819, 1493,  68821, 1499,  68863, 1496   
68879, 1499,  68881, 1502,  68891, 1499,  68897, 1493,  68899, 1500,  68903, 1501,  68909, 1499   
68917, 1493,  68921, 1497,  68927, 1499,  68947, 1493,  68963, 1500,  68993, 1499,  69001, 1496   
69011, 1498,  69019, 1496,  69029, 1503,  69031, 1502,  69061, 1501,  69067, 1502,  69073, 1499   
69109, 1495,  69119, 1502,  69127, 1503,  69143, 1496,  69149, 1503,  69151, 1501,  69163, 1501   
69169, 1497,  69191, 1497,  69193, 1503,  69197, 1501,  69203, 1500,  69221, 1503,  69233, 1501   
69239, 1507,  69247, 1499,  69257, 1504,  69259, 1505,  69263, 1501,  69313, 1501,  69317, 1506   
69337, 1500,  69341, 1498,  69371, 1505,  69379, 1501,  69383, 1502,  69389, 1505,  69401, 1507   
69403, 1505,  69427, 1506,  69431, 1502,  69439, 1502,  69457, 1505,  69463, 1503,  69467, 1506   
69473, 1503,  69481, 1507,  69491, 1506,  69493, 1504,  69497, 1504,  69499, 1504,  69539, 1508   
69557, 1504,  69593, 1505,  69623, 1508,  69653, 1509,  69661, 1509,  69677, 1504,  69691, 1511   
69697, 1513,  69709, 1504,  69737, 1512,  69739, 1508,  69761, 1508,  69763, 1509,  69767, 1510   
69779, 1509,  69809, 1508,  69821, 1507,  69827, 1511,  69829, 1506,  69833, 1506,  69847, 1510   
69857, 1505,  69859, 1506,  69877, 1512,  69899, 1506,  69911, 1512,  69929, 1513,  69931, 1510   
69941, 1515,  69959, 1508,  69991, 1511,  69997, 1507,  70001, 1508,  70003, 1509,  70009, 1511   
70019, 1504,  70039, 1510,  70051, 1511,  70061, 1513,  70067, 1512,  70079, 1512,  70099, 1513   
70111, 1508,  70117, 1511,  70121, 1506,  70123, 1511,  70139, 1509,  70141, 1515,  70157, 1513   
70163, 1513,  70177, 1515,  70181, 1508,  70183, 1511,  70199, 1515,  70201, 1516,  70207, 1515   
70223, 1513,  70229, 1514,  70237, 1511,  70241, 1510,  70249, 1512,  70271, 1518,  70289, 1514   
70297, 1516,  70309, 1516,  70313, 1519,  70321, 1517,  70327, 1515,  70351, 1515,  70373, 1515   
70379, 1512,  70381, 1511,  70393, 1515,  70423, 1515,  70429, 1513,  70439, 1516,  70451, 1514   
70457, 1518,  70459, 1520,  70481, 1521,  70487, 1518,  70489, 1523,  70501, 1518,  70507, 1515   
70529, 1511,  70537, 1518,  70549, 1515,  70571, 1515,  70573, 1519,  70583, 1524,  70589, 1523   
70607, 1520,  70619, 1518,  70621, 1516,  70627, 1522,  70639, 1516,  70657, 1521,  70663, 1519   
70667, 1519,  70687, 1522,  70709, 1523,  70717, 1514,  70729, 1523,  70753, 1520,  70769, 1521   
70783, 1520,  70793, 1520,  70823, 1527,  70841, 1520,  70843, 1522,  70849, 1527,  70853, 1523   
70867, 1524,  70877, 1527,  70879, 1522,  70891, 1526,  70901, 1520,  70913, 1525,  70919, 1522   
70921, 1522,  70937, 1514,  70949, 1522,  70951, 1525,  70957, 1524,  70969, 1525,  70979, 1525   
70981, 1516,  70991, 1522,  70997, 1521,  70999, 1527,  71011, 1528,  71023, 1526,  71039, 1526   
71059, 1529,  71069, 1521,  71081, 1523,  71089, 1526,  71119, 1524,  71129, 1527,  71143, 1527   
71147, 1531,  71153, 1525,  71161, 1531,  71167, 1526,  71171, 1518,  71191, 1525,  71209, 1526   
71233, 1528,  71237, 1530,  71249, 1524,  71257, 1529,  71261, 1525,  71263, 1523,  71287, 1528   
71293, 1523,  71317, 1526,  71327, 1523,  71329, 1527,  71333, 1523,  71339, 1531,  71341, 1528   
 
Table 5. Continue 21 
 
71347, 1524,  71353, 1524,  71359, 1528,  71363, 1522,  71387, 1527,  71389, 1527,  71399, 1531   
71411, 1527,  71413, 1531,  71419, 1524,  71429, 1532,  71437, 1524,  71443, 1535,  71453, 1529   
71471, 1526,  71473, 1526,  71479, 1529,  71483, 1533,  71503, 1525,  71527, 1527,  71537, 1527   
71549, 1528,  71551, 1531,  71563, 1525,  71569, 1528,  71593, 1528,  71597, 1535,  71633, 1523   
71647, 1532,  71663, 1531,  71671, 1526,  71693, 1535,  71699, 1532,  71707, 1535,  71711, 1531   
71713, 1527,  71719, 1530,  71741, 1535,  71761, 1531,  71777, 1533,  71789, 1531,  71807, 1528   
71809, 1530,  71821, 1531,  71837, 1533,  71843, 1532,  71849, 1534,  71861, 1535,  71867, 1535   
71879, 1532,  71881, 1531,  71887, 1529,  71899, 1532,  71909, 1531,  71917, 1532,  71933, 1532   
71941, 1540,  71947, 1532,  71963, 1533,  71971, 1531,  71983, 1532,  71987, 1534,  71993, 1530   
71999, 1529,  72019, 1537,  72031, 1538,  72043, 1534,  72047, 1534,  72053, 1530,  72073, 1534   
72077, 1534,  72089, 1539,  72091, 1529,  72101, 1530,  72103, 1537,  72109, 1533,  72139, 1540   
72161, 1534,  72167, 1533,  72169, 1539,  72173, 1540,  72211, 1534,  72221, 1533,  72223, 1535   
72227, 1533,  72229, 1536,  72251, 1536,  72253, 1534,  72269, 1538,  72271, 1544,  72277, 1537   
72287, 1542,  72307, 1533,  72313, 1540,  72337, 1541,  72341, 1535,  72353, 1542,  72361, 1534   
72367, 1539,  72379, 1538,  72383, 1538,  72421, 1540,  72431, 1536,  72461, 1542,  72467, 1537   
72469, 1544,  72481, 1540,  72493, 1537,  72497, 1536,  72503, 1541,  72533, 1539,  72547, 1541   
72551, 1541,  72559, 1541,  72577, 1537,  72613, 1541,  72617, 1540,  72623, 1542,  72643, 1540   
72647, 1538,  72649, 1538,  72661, 1541,  72671, 1538,  72673, 1543,  72679, 1546,  72689, 1542   
72701, 1543,  72707, 1546,  72719, 1541,  72727, 1541,  72733, 1543,  72739, 1547,  72763, 1545   
72767, 1549,  72797, 1547,  72817, 1544,  72823, 1546,  72859, 1547,  72869, 1548,  72871, 1537   
72883, 1544,  72889, 1549,  72893, 1547,  72901, 1540,  72907, 1546,  72911, 1548,  72923, 1552   
72931, 1543,  72937, 1548,  72949, 1548,  72953, 1545,  72959, 1547,  72973, 1551,  72977, 1546   
72997, 1547,  73009, 1547,  73013, 1547,  73019, 1547,  73037, 1546,  73039, 1546,  73043, 1544   
73061, 1552,  73063, 1553,  73079, 1550,  73091, 1550,  73121, 1553,  73127, 1539,  73133, 1549   
73141, 1547,  73181, 1549,  73189, 1554,  73237, 1549,  73243, 1549,  73259, 1549,  73277, 1550   
73291, 1555,  73303, 1550,  73309, 1549,  73327, 1549,  73331, 1546,  73351, 1549,  73361, 1551   
73363, 1550,  73369, 1547,  73379, 1550,  73387, 1549,  73417, 1551,  73421, 1548,  73433, 1554   
73441, 1552,  73453, 1554,  73459, 1559,  73471, 1550,  73477, 1546,  73483, 1547,  73517, 1549   
73523, 1554,  73529, 1549,  73547, 1551,  73553, 1553,  73561, 1555,  73571, 1554,  73583, 1553   
73589, 1559,  73597, 1556,  73607, 1550,  73609, 1550,  73613, 1555,  73637, 1556,  73643, 1550   
73651, 1555,  73673, 1551,  73679, 1555,  73681, 1554,  73693, 1555,  73699, 1557,  73709, 1554   
73721, 1555,  73727, 1560,  73751, 1554,  73757, 1561,  73771, 1554,  73783, 1552,  73819, 1553   
73823, 1556,  73847, 1562,  73849, 1558,  73859, 1557,  73867, 1558,  73877, 1561,  73883, 1551   
73897, 1559,  73907, 1555,  73939, 1554,  73943, 1553,  73951, 1551,  73961, 1559,  73973, 1562   
73999, 1560,  74017, 1554,  74021, 1559,  74027, 1558,  74047, 1554,  74051, 1559,  74071, 1560   
74077, 1558,  74093, 1562,  74099, 1554,  74101, 1561,  74131, 1557,  74143, 1563,  74149, 1559   
74159, 1559,  74161, 1554,  74167, 1559,  74177, 1566,  74189, 1561,  74197, 1564,  74201, 1558   
74203, 1558,  74209, 1560,  74219, 1566,  74231, 1559,  74257, 1563,  74279, 1559,  74287, 1559   
74293, 1560,  74297, 1562,  74311, 1560,  74317, 1560,  74323, 1561,  74353, 1564,  74357, 1558   
74363, 1566,  74377, 1560,  74381, 1570,  74383, 1562,  74411, 1562,  74413, 1570,  74419, 1559   
 
Table 5. Continue 22 
 
74441, 1562,  74449, 1559,  74453, 1563,  74471, 1562,  74489, 1563,  74507, 1563,  74509, 1569   
74521, 1566,  74527, 1565,  74531, 1564,  74551, 1567,  74561, 1565,  74567, 1568,  74573, 1561   
74587, 1570,  74597, 1567,  74609, 1564,  74611, 1562,  74623, 1567,  74653, 1571,  74687, 1568   
74699, 1571,  74707, 1567,  74713, 1567,  74717, 1563,  74719, 1563,  74729, 1567,  74731, 1573   
74747, 1568,  74759, 1568,  74761, 1568,  74771, 1568,  74779, 1563,  74797, 1565,  74821, 1563   
74827, 1567,  74831, 1560,  74843, 1569,  74857, 1567,  74861, 1566,  74869, 1566,  74873, 1571   
74887, 1574,  74891, 1569,  74897, 1566,  74903, 1570,  74923, 1566,  74929, 1566,  74933, 1570   
74941, 1569,  74959, 1569,  75011, 1572,  75013, 1576,  75017, 1572,  75029, 1574,  75037, 1569   
75041, 1570,  75079, 1567,  75083, 1569,  75109, 1566,  75133, 1576,  75149, 1573,  75161, 1568   
75167, 1568,  75169, 1574,  75181, 1565,  75193, 1572,  75209, 1572,  75211, 1572,  75217, 1572   
75223, 1574,  75227, 1574,  75239, 1566,  75253, 1573,  75269, 1571,  75277, 1576,  75289, 1576   
75307, 1569,  75323, 1570,  75329, 1575,  75337, 1571,  75347, 1569,  75353, 1575,  75367, 1575   
75377, 1581,  75389, 1580,  75391, 1574,  75401, 1579,  75403, 1575,  75407, 1576,  75431, 1579   
75437, 1570,  75479, 1571,  75503, 1577,  75511, 1581,  75521, 1581,  75527, 1577,  75533, 1575   
75539, 1577,  75541, 1573,  75553, 1575,  75557, 1576,  75571, 1578,  75577, 1576,  75583, 1575   
75611, 1572,  75617, 1580,  75619, 1581,  75629, 1575,  75641, 1573,  75653, 1574,  75659, 1575   
75679, 1579,  75683, 1579,  75689, 1578,  75703, 1583,  75707, 1576,  75709, 1580,  75721, 1580   
75731, 1581,  75743, 1573,  75767, 1573,  75773, 1577,  75781, 1577,  75787, 1584,  75793, 1576   
75797, 1579,  75821, 1574,  75833, 1581,  75853, 1581,  75869, 1584,  75883, 1583,  75913, 1577   
75931, 1578,  75937, 1573,  75941, 1577,  75967, 1579,  75979, 1580,  75983, 1579,  75989, 1584   
75991, 1579,  75997, 1583,  76001, 1581,  76003, 1583,  76031, 1583,  76039, 1581,  76079, 1582   
76081, 1582,  76091, 1584,  76099, 1579,  76103, 1584,  76123, 1583,  76129, 1588,  76147, 1587   
76157, 1580,  76159, 1585,  76163, 1581,  76207, 1584,  76213, 1580,  76231, 1588,  76243, 1587   
76249, 1584,  76253, 1586,  76259, 1587,  76261, 1583,  76283, 1586,  76289, 1583,  76303, 1577   
76333, 1584,  76343, 1590,  76367, 1585,  76369, 1586,  76379, 1582,  76387, 1581,  76403, 1585   
76421, 1585,  76423, 1580,  76441, 1582,  76463, 1588,  76471, 1592,  76481, 1588,  76487, 1584   
76493, 1585,  76507, 1585,  76511, 1589,  76519, 1584,  76537, 1589,  76541, 1591,  76543, 1590   
76561, 1590,  76579, 1590,  76597, 1589,  76603, 1593,  76607, 1585,  76631, 1585,  76649, 1590   
76651, 1588,  76667, 1589,  76673, 1589,  76679, 1591,  76697, 1587,  76717, 1583,  76729, 1589   
76733, 1581,  76753, 1591,  76757, 1591,  76771, 1595,  76777, 1588,  76781, 1595,  76801, 1586   
76819, 1591,  76829, 1592,  76831, 1583,  76837, 1587,  76847, 1589,  76871, 1599,  76873, 1588   
76883, 1593,  76907, 1587,  76913, 1591,  76919, 1589,  76943, 1594,  76949, 1597,  76961, 1594   
76963, 1595,  76991, 1587,  77003, 1586,  77017, 1594,  77023, 1596,  77029, 1588,  77041, 1596   
77047, 1591,  77069, 1594,  77081, 1597,  77093, 1592,  77101, 1591,  77137, 1590,  77141, 1595   
77153, 1594,  77167, 1601,  77171, 1595,  77191, 1594,  77201, 1598,  77213, 1596,  77237, 1599   
77239, 1594,  77243, 1594,  77249, 1593,  77261, 1591,  77263, 1596,  77267, 1602,  77269, 1592   
77279, 1594,  77291, 1594,  77317, 1604,  77323, 1592,  77339, 1600,  77347, 1593,  77351, 1599   
77359, 1599,  77369, 1596,  77377, 1602,  77383, 1594,  77417, 1599,  77419, 1597,  77431, 1602   
77447, 1598,  77471, 1602,  77477, 1603,  77479, 1599,  77489, 1598,  77491, 1601,  77509, 1602   
77513, 1598,  77521, 1606,  77527, 1602,  77543, 1600,  77549, 1595,  77551, 1600,  77557, 1597   
 
Table 5. Continue 23 
 
77563, 1604,  77569, 1605,  77573, 1603,  77587, 1597,  77591, 1605,  77611, 1589,  77617, 1595   
77621, 1602,  77641, 1605,  77647, 1603,  77659, 1603,  77681, 1598,  77687, 1601,  77689, 1605   
77699, 1597,  77711, 1601,  77713, 1602,  77719, 1601,  77723, 1599,  77731, 1600,  77743, 1603   
77747, 1604,  77761, 1600,  77773, 1604,  77783, 1604,  77797, 1603,  77801, 1598,  77813, 1605   
77839, 1602,  77849, 1595,  77863, 1605,  77867, 1607,  77893, 1608,  77899, 1604,  77929, 1609   
77933, 1608,  77951, 1603,  77969, 1610,  77977, 1606,  77983, 1605,  77999, 1604,  78007, 1602   
78017, 1603,  78031, 1604,  78041, 1604,  78049, 1602,  78059, 1608,  78079, 1602,  78101, 1603   
78121, 1606,  78125, 1606,  78137, 1606,  78139, 1609,  78157, 1600,  78163, 1607,  78167, 1605   
78173, 1606,  78179, 1605,  78191, 1606,  78193, 1603,  78203, 1608,  78229, 1610,  78233, 1606   
78241, 1609,  78259, 1612,  78277, 1609,  78283, 1612,  78301, 1610,  78307, 1608,  78311, 1606   
78317, 1609,  78341, 1611,  78347, 1611,  78367, 1604,  78401, 1611,  78427, 1614,  78437, 1606   
78439, 1609,  78467, 1614,  78479, 1612,  78487, 1607,  78497, 1612,  78509, 1610,  78511, 1612   
78517, 1611,  78539, 1613,  78541, 1615,  78553, 1608,  78569, 1612,  78571, 1611,  78577, 1607   
78583, 1608,  78593, 1610,  78607, 1614,  78623, 1611,  78643, 1616,  78649, 1615,  78653, 1604   
78691, 1613,  78697, 1613,  78707, 1610,  78713, 1618,  78721, 1608,  78737, 1615,  78779, 1609   
78781, 1615,  78787, 1620,  78791, 1612,  78797, 1614,  78803, 1610,  78809, 1614,  78823, 1613   
78839, 1612,  78853, 1620,  78857, 1615,  78877, 1617,  78887, 1615,  78889, 1616,  78893, 1615   
78901, 1614,  78919, 1615,  78929, 1618,  78941, 1611,  78961, 1614,  78977, 1623,  78979, 1615   
78989, 1614,  79031, 1615,  79039, 1612,  79043, 1623,  79063, 1620,  79087, 1619,  79103, 1618   
79111, 1619,  79133, 1621,  79139, 1621,  79147, 1614,  79151, 1618,  79153, 1618,  79159, 1620   
79181, 1617,  79187, 1621,  79193, 1622,  79201, 1618,  79229, 1619,  79231, 1620,  79241, 1623   
79259, 1625,  79273, 1624,  79279, 1619,  79283, 1617,  79301, 1623,  79309, 1619,  79319, 1619   
79333, 1617,  79337, 1616,  79349, 1621,  79357, 1622,  79367, 1620,  79379, 1619,  79393, 1621   
79397, 1618,  79399, 1622,  79411, 1621,  79423, 1617,  79427, 1620,  79433, 1625,  79451, 1621   
79481, 1615,  79493, 1621,  79507, 1623,  79531, 1621,  79537, 1620,  79549, 1624,  79559, 1620   
79561, 1622,  79579, 1625,  79589, 1621,  79601, 1627,  79609, 1622,  79613, 1621,  79621, 1623   
79627, 1618,  79631, 1629,  79633, 1624,  79657, 1623,  79669, 1624,  79687, 1624,  79691, 1622   
79693, 1627,  79697, 1623,  79699, 1625,  79757, 1622,  79769, 1622,  79777, 1626,  79801, 1626   
79811, 1623,  79813, 1628,  79817, 1615,  79823, 1627,  79829, 1625,  79841, 1633,  79843, 1621   
79847, 1627,  79861, 1627,  79867, 1627,  79873, 1632,  79889, 1626,  79901, 1625,  79903, 1619   
79907, 1621,  79939, 1630,  79943, 1631,  79967, 1628,  79973, 1632,  79979, 1624,  79987, 1624   
79997, 1625,  79999, 1631,  80021, 1628,  80039, 1626,  80051, 1628,  80071, 1629,  80077, 1628   
80089, 1624,  80107, 1628,  80111, 1634,  80141, 1626,  80147, 1630,  80149, 1633,  80153, 1626   
80167, 1633,  80173, 1630,  80177, 1635,  80191, 1629,  80207, 1633,  80209, 1633,  80221, 1625   
80231, 1630,  80233, 1627,  80239, 1631,  80251, 1637,  80263, 1629,  80273, 1634,  80279, 1633   
80287, 1627,  80309, 1631,  80317, 1626,  80329, 1632,  80341, 1629,  80347, 1630,  80363, 1624   
80369, 1629,  80387, 1633,  80407, 1634,  80429, 1635,  80447, 1635,  80449, 1627,  80471, 1638   
80473, 1633,  80489, 1628,  80491, 1628,  80513, 1633,  80527, 1634,  80537, 1632,  80557, 1630   
80567, 1634,  80599, 1630,  80603, 1636,  80611, 1630,  80621, 1631,  80627, 1634,  80629, 1632   
80651, 1632,  80657, 1636,  80669, 1633,  80671, 1637,  80677, 1635,  80681, 1640,  80683, 1631   
 
Table 5. Continue 24 
 
80687, 1636,  80701, 1637,  80713, 1637,  80737, 1638,  80747, 1641,  80749, 1634,  80761, 1632   
80777, 1637,  80779, 1633,  80783, 1633,  80789, 1635,  80803, 1632,  80809, 1634,  80819, 1636   
80831, 1634,  80833, 1636,  80849, 1636,  80863, 1637,  80897, 1645,  80909, 1634,  80911, 1637   
80917, 1638,  80923, 1641,  80929, 1639,  80933, 1635,  80953, 1636,  80963, 1646,  80989, 1638   
81001, 1642,  81013, 1640,  81017, 1640,  81019, 1637,  81023, 1639,  81031, 1634,  81041, 1641   
81043, 1637,  81047, 1641,  81049, 1647,  81071, 1638,  81077, 1635,  81083, 1643,  81097, 1631   
81101, 1635,  81119, 1643,  81131, 1639,  81157, 1639,  81163, 1636,  81173, 1638,  81181, 1641   
81197, 1644,  81199, 1645,  81203, 1640,  81223, 1635,  81233, 1636,  81239, 1641,  81281, 1640   
81283, 1641,  81293, 1635,  81299, 1638,  81307, 1642,  81331, 1640,  81343, 1646,  81349, 1640   
81353, 1640,  81359, 1643,  81371, 1641,  81373, 1639,  81401, 1647,  81409, 1647,  81421, 1643   
81439, 1647,  81457, 1643,  81463, 1640,  81509, 1647,  81517, 1643,  81527, 1646,  81533, 1647   
81547, 1640,  81551, 1646,  81553, 1643,  81559, 1642,  81563, 1645,  81569, 1640,  81611, 1643   
81619, 1650,  81629, 1653,  81637, 1645,  81647, 1646,  81649, 1640,  81667, 1643,  81671, 1649   
81677, 1644,  81689, 1648,  81701, 1643,  81703, 1649,  81707, 1644,  81727, 1649,  81737, 1640   
81749, 1644,  81761, 1649,  81769, 1654,  81773, 1643,  81799, 1645,  81817, 1646,  81839, 1648   
81847, 1650,  81853, 1653,  81869, 1644,  81883, 1644,  81899, 1648,  81901, 1647,  81919, 1643   
81929, 1653,  81931, 1650,  81937, 1650,  81943, 1648,  81953, 1645,  81967, 1654,  81971, 1648   
81973, 1649,  82003, 1650,  82007, 1646,  82009, 1652,  82013, 1646,  82021, 1645,  82031, 1652   
82037, 1655,  82039, 1649,  82051, 1655,  82067, 1653,  82073, 1651,  82129, 1655,  82139, 1647   
82141, 1652,  82153, 1654,  82163, 1649,  82171, 1654,  82183, 1653,  82189, 1655,  82193, 1653   
82207, 1651,  82217, 1651,  82219, 1655,  82223, 1650,  82231, 1655,  82237, 1647,  82241, 1655   
82261, 1655,  82267, 1656,  82279, 1653,  82301, 1658,  82307, 1650,  82339, 1651,  82349, 1649   
82351, 1652,  82361, 1657,  82373, 1652,  82387, 1658,  82393, 1651,  82421, 1652,  82457, 1652   
82463, 1660,  82469, 1656,  82471, 1661,  82483, 1652,  82487, 1655,  82493, 1656,  82499, 1662   
82507, 1652,  82529, 1654,  82531, 1658,  82549, 1657,  82559, 1658,  82561, 1654,  82567, 1653   
82571, 1657,  82591, 1657,  82601, 1649,  82609, 1663,  82613, 1657,  82619, 1655,  82633, 1652   
82651, 1655,  82657, 1660,  82699, 1659,  82721, 1661,  82723, 1661,  82727, 1661,  82729, 1649   
82757, 1660,  82759, 1659,  82763, 1651,  82781, 1656,  82787, 1659,  82793, 1655,  82799, 1661   
82811, 1655,  82813, 1655,  82837, 1666,  82847, 1664,  82883, 1659,  82889, 1658,  82891, 1657   
82903, 1654,  82913, 1663,  82939, 1665,  82963, 1659,  82981, 1657,  82997, 1657,  83003, 1664   
83009, 1656,  83023, 1664,  83047, 1659,  83059, 1663,  83063, 1665,  83071, 1661,  83077, 1660   
83089, 1665,  83093, 1668,  83101, 1669,  83117, 1660,  83137, 1660,  83177, 1666,  83203, 1669   
83207, 1669,  83219, 1661,  83221, 1671,  83227, 1661,  83231, 1660,  83233, 1666,  83243, 1659   
83257, 1661,  83267, 1664,  83269, 1667,  83273, 1662,  83299, 1658,  83311, 1668,  83339, 1664   
83341, 1664,  83357, 1663,  83383, 1662,  83389, 1662,  83399, 1670,  83401, 1664,  83407, 1664   
83417, 1667,  83423, 1670,  83431, 1669,  83437, 1666,  83443, 1662,  83449, 1669,  83459, 1669   
83471, 1666,  83477, 1669,  83497, 1668,  83521, 1665,  83537, 1675,  83557, 1660,  83561, 1670   
83563, 1671,  83579, 1661,  83591, 1666,  83597, 1668,  83609, 1671,  83617, 1671,  83621, 1674   
83639, 1674,  83641, 1662,  83653, 1663,  83663, 1664,  83689, 1667,  83701, 1668,  83717, 1670   
83719, 1669,  83737, 1666,  83761, 1676,  83773, 1666,  83777, 1671,  83791, 1668,  83813, 1674   
 
Table 5. Continue 25 
 
83833, 1678,  83843, 1672,  83857, 1665,  83869, 1673,  83873, 1665,  83891, 1672,  83903, 1675   
83911, 1666,  83921, 1669,  83933, 1670,  83939, 1672,  83969, 1673,  83983, 1678,  83987, 1675   
84011, 1678,  84017, 1673,  84047, 1679,  84053, 1671,  84059, 1673,  84061, 1676,  84067, 1669   
84089, 1672,  84121, 1675,  84127, 1671,  84131, 1674,  84137, 1678,  84143, 1676,  84163, 1671   
84179, 1676,  84181, 1675,  84191, 1676,  84199, 1678,  84211, 1670,  84221, 1676,  84223, 1677   
84229, 1671,  84239, 1680,  84247, 1676,  84263, 1679,  84299, 1675,  84307, 1671,  84313, 1671   
84317, 1679,  84319, 1680,  84347, 1672,  84349, 1673,  84377, 1676,  84389, 1679,  84391, 1674   
84401, 1679,  84407, 1673,  84421, 1677,  84431, 1675,  84437, 1671,  84443, 1678,  84449, 1675   
84457, 1677,  84463, 1679,  84467, 1671,  84481, 1680,  84499, 1679,  84503, 1674,  84509, 1679   
84521, 1685,  84523, 1679,  84533, 1671,  84551, 1677,  84559, 1676,  84589, 1677,  84629, 1677   
84631, 1677,  84649, 1682,  84653, 1679,  84659, 1672,  84673, 1678,  84691, 1682,  84697, 1678   
84701, 1683,  84713, 1678,  84719, 1680,  84731, 1682,  84737, 1678,  84751, 1676,  84761, 1684   
84787, 1682,  84793, 1678,  84809, 1683,  84811, 1679,  84827, 1681,  84857, 1677,  84859, 1679   
84869, 1687,  84871, 1681,  84913, 1681,  84919, 1685,  84947, 1685,  84961, 1688,  84967, 1680   
84977, 1686,  84979, 1689,  84991, 1684,  85009, 1687,  85021, 1684,  85027, 1680,  85037, 1680   
85049, 1681,  85061, 1691,  85081, 1682,  85087, 1685,  85091, 1687,  85093, 1684,  85103, 1686   
85109, 1685,  85121, 1682,  85133, 1689,  85147, 1685,  85159, 1681,  85193, 1678,  85199, 1683   
85201, 1680,  85213, 1690,  85223, 1685,  85229, 1688,  85237, 1694,  85243, 1677,  85247, 1686   
85259, 1691,  85297, 1682,  85303, 1692,  85313, 1685,  85331, 1683,  85333, 1686,  85361, 1688   
85363, 1689,  85369, 1684,  85381, 1686,  85411, 1689,  85427, 1685,  85429, 1686,  85439, 1690   
85447, 1691,  85451, 1690,  85453, 1691,  85469, 1683,  85487, 1684,  85513, 1686,  85517, 1685   
85523, 1691,  85531, 1687,  85549, 1689,  85571, 1682,  85577, 1686,  85597, 1693,  85601, 1696   
85607, 1689,  85619, 1688,  85621, 1688,  85627, 1693,  85639, 1685,  85643, 1684,  85661, 1689   
85667, 1691,  85669, 1689,  85691, 1694,  85703, 1696,  85711, 1690,  85717, 1692,  85733, 1693   
85751, 1696,  85781, 1695,  85793, 1693,  85817, 1698,  85819, 1693,  85829, 1691,  85831, 1698   
85837, 1687,  85843, 1694,  85847, 1696,  85849, 1691,  85853, 1685,  85889, 1696,  85903, 1697   
85909, 1694,  85931, 1699,  85933, 1691,  85991, 1693,  85999, 1698,  86011, 1702,  86017, 1696   
86027, 1690,  86029, 1696,  86069, 1691,  86077, 1693,  86083, 1695,  86111, 1698,  86113, 1690   
86117, 1702,  86131, 1693,  86137, 1695,  86143, 1694,  86161, 1697,  86171, 1697,  86179, 1696   
86183, 1695,  86197, 1700,  86201, 1691,  86209, 1695,  86239, 1701,  86243, 1694,  86249, 1697   
86257, 1702,  86263, 1695,  86269, 1702,  86287, 1691,  86291, 1696,  86293, 1701,  86297, 1699   
86311, 1698,  86323, 1699,  86341, 1701,  86351, 1695,  86353, 1692,  86357, 1700,  86369, 1698   
86371, 1701,  86381, 1693,  86389, 1695,  86399, 1700,  86413, 1703,  86423, 1695,  86441, 1696   
86453, 1703,  86461, 1698,  86467, 1703,  86477, 1703,  86491, 1697,  86501, 1693,  86509, 1706   
86531, 1703,  86533, 1700,  86539, 1702,  86561, 1702,  86573, 1704,  86579, 1698,  86587, 1697   
86599, 1702,  86627, 1695,  86629, 1698,  86677, 1703,  86689, 1700,  86693, 1707,  86711, 1707   
86719, 1704,  86729, 1697,  86743, 1708,  86753, 1699,  86767, 1703,  86771, 1707,  86783, 1705   
86813, 1701,  86837, 1709,  86843, 1698,  86851, 1704,  86857, 1710,  86861, 1707,  86869, 1707   
86923, 1698,  86927, 1708,  86929, 1701,  86939, 1711,  86951, 1707,  86959, 1711,  86969, 1702   
86981, 1701,  86993, 1709,  87011, 1711,  87013, 1706,  87037, 1708,  87041, 1705,  87049, 1707   
 
Table 5. Continue 26 
 
87071, 1700,  87083, 1713,  87103, 1712,  87107, 1706,  87119, 1703,  87121, 1703,  87133, 1706   
87149, 1708,  87151, 1704,  87179, 1707,  87181, 1707,  87187, 1708,  87211, 1713,  87221, 1701   
87223, 1703,  87251, 1715,  87253, 1712,  87257, 1709,  87277, 1715,  87281, 1707,  87293, 1710   
87299, 1703,  87313, 1708,  87317, 1713,  87323, 1715,  87337, 1708,  87359, 1708,  87383, 1712   
87403, 1708,  87407, 1707,  87421, 1716,  87427, 1711,  87433, 1705,  87443, 1704,  87473, 1701   
87481, 1703,  87491, 1712,  87509, 1709,  87511, 1711,  87517, 1711,  87523, 1712,  87539, 1706   
87541, 1714,  87547, 1708,  87553, 1707,  87557, 1712,  87559, 1709,  87583, 1707,  87587, 1713   
87589, 1708,  87613, 1714,  87623, 1706,  87629, 1711,  87631, 1709,  87641, 1717,  87643, 1714   
87649, 1713,  87671, 1714,  87679, 1711,  87683, 1709,  87691, 1710,  87697, 1711,  87701, 1708   
87719, 1707,  87721, 1716,  87739, 1712,  87743, 1712,  87751, 1715,  87767, 1714,  87793, 1716   
87797, 1707,  87803, 1714,  87811, 1721,  87833, 1715,  87853, 1717,  87869, 1717,  87877, 1722   
87881, 1710,  87887, 1720,  87911, 1721,  87917, 1713,  87931, 1709,  87943, 1714,  87959, 1714   
87961, 1714,  87973, 1712,  87977, 1719,  87991, 1720,  88001, 1714,  88003, 1712,  88007, 1721   
88019, 1713,  88037, 1718,  88069, 1710,  88079, 1711,  88093, 1721,  88117, 1722,  88129, 1719   
88169, 1719,  88177, 1721,  88211, 1719,  88223, 1720,  88237, 1716,  88241, 1713,  88259, 1719   
88261, 1715,  88289, 1718,  88301, 1724,  88321, 1721,  88327, 1717,  88337, 1723,  88339, 1718   
88379, 1719,  88397, 1726,  88411, 1724,  88423, 1720,  88427, 1719,  88463, 1710,  88469, 1725   
88471, 1720,  88493, 1720,  88499, 1725,  88513, 1718,  88523, 1719,  88547, 1726,  88589, 1730   
88591, 1719,  88607, 1729,  88609, 1723,  88643, 1724,  88651, 1725,  88657, 1728,  88661, 1728   
88663, 1726,  88667, 1721,  88681, 1725,  88721, 1717,  88729, 1719,  88741, 1726,  88747, 1718   
88771, 1729,  88789, 1726,  88793, 1724,  88799, 1722,  88801, 1719,  88807, 1718,  88811, 1731   
88813, 1723,  88817, 1731,  88819, 1721,  88843, 1720,  88853, 1723,  88861, 1725,  88867, 1721   
88873, 1731,  88883, 1718,  88897, 1723,  88903, 1730,  88919, 1721,  88937, 1731,  88951, 1731   
88969, 1728,  88993, 1727,  88997, 1725,  89003, 1726,  89009, 1725,  89017, 1720,  89021, 1734   
89041, 1730,  89051, 1724,  89057, 1731,  89069, 1734,  89071, 1727,  89083, 1724,  89087, 1728   
89101, 1731,  89107, 1729,  89113, 1733,  89119, 1725,  89123, 1725,  89137, 1731,  89153, 1726   
89189, 1733,  89203, 1729,  89209, 1734,  89213, 1726,  89227, 1733,  89231, 1728,  89237, 1729   
89261, 1729,  89269, 1730,  89273, 1730,  89293, 1730,  89303, 1730,  89317, 1733,  89329, 1726   
89363, 1728,  89371, 1731,  89381, 1732,  89387, 1730,  89393, 1723,  89399, 1730,  89413, 1736   
89417, 1728,  89431, 1731,  89443, 1730,  89449, 1729,  89459, 1732,  89477, 1728,  89491, 1729   
89501, 1725,  89513, 1728,  89519, 1730,  89521, 1739,  89527, 1734,  89533, 1732,  89561, 1738   
89563, 1730,  89567, 1737,  89591, 1731,  89597, 1728,  89599, 1731,  89603, 1729,  89611, 1728   
89627, 1737,  89633, 1736,  89653, 1733,  89657, 1735,  89659, 1739,  89669, 1731,  89671, 1736   
89681, 1736,  89689, 1737,  89753, 1736,  89759, 1733,  89767, 1741,  89779, 1736,  89783, 1733   
89797, 1735,  89809, 1739,  89819, 1733,  89821, 1734,  89833, 1735,  89839, 1735,  89849, 1738   
89867, 1738,  89891, 1736,  89897, 1738,  89899, 1732,  89909, 1741,  89917, 1740,  89923, 1735   
89939, 1729,  89959, 1730,  89963, 1735,  89977, 1739,  89983, 1740,  89989, 1740,  90001, 1736   
90007, 1735,  90011, 1735,  90017, 1742,  90019, 1739,  90023, 1733,  90031, 1742,  90053, 1740   
90059, 1737,  90067, 1740,  90071, 1733,  90073, 1736,  90089, 1735,  90107, 1740,  90121, 1742   
90127, 1734,  90149, 1739,  90163, 1735,  90173, 1739,  90187, 1736,  90191, 1737,  90197, 1747 
90199, 1735,  90203, 1743,  90217, 1739,  90227, 1735,  90239, 1732,  90247, 1745,  90263, 1738      
 
Table 5. Continue 27 

90271, 1740,  90281, 1742,  90289, 1730,  90313, 1735,  90353, 1738,  90359, 1740,  90371, 1736   
90373, 1740,  90379, 1741,  90397, 1738,  90401, 1745,  90403, 1737,  90407, 1742,  90437, 1747   
90439, 1741,  90469, 1746,  90473, 1746,  90481, 1736,  90499, 1749,  90511, 1742,  90523, 1741   
90527, 1743,  90529, 1742,  90533, 1740,  90547, 1744,  90583, 1738,  90599, 1737,  90617, 1731   
90619, 1747,  90631, 1739,  90641, 1746,  90647, 1740,  90659, 1742,  90677, 1747,  90679, 1745   
90697, 1738,  90703, 1735,  90709, 1746,  90731, 1740,  90749, 1745,  90787, 1750,  90793, 1745   
90803, 1746,  90821, 1750,  90823, 1753,  90833, 1746,  90841, 1745,  90847, 1746,  90863, 1748   
90887, 1742,  90901, 1745,  90907, 1745,  90911, 1743,  90917, 1749,  90931, 1749,  90947, 1748   
90971, 1745,  90977, 1741,  90989, 1747,  90997, 1750,  91009, 1740,  91019, 1748,  91033, 1745   
91079, 1753,  91081, 1749,  91097, 1753,  91099, 1751,  91121, 1753,  91127, 1753,  91129, 1748   
91139, 1758,  91141, 1750,  91151, 1751,  91153, 1750,  91159, 1743,  91163, 1750,  91183, 1749   
91193, 1749,  91199, 1745,  91229, 1754,  91237, 1751,  91243, 1745,  91249, 1752,  91253, 1747   
91283, 1748,  91291, 1746,  91297, 1757,  91303, 1747,  91309, 1752,  91331, 1752,  91367, 1743   
91369, 1747,  91373, 1752,  91381, 1749,  91387, 1748,  91393, 1758,  91397, 1751,  91411, 1752   
91423, 1756,  91433, 1754,  91453, 1753,  91457, 1754,  91459, 1756,  91463, 1752,  91493, 1754   
91499, 1749,  91513, 1757,  91529, 1754,  91541, 1757,  91571, 1757,  91573, 1759,  91577, 1756   
91583, 1747,  91591, 1756,  91621, 1754,  91631, 1759,  91639, 1746,  91673, 1748,  91691, 1761   
91703, 1758,  91711, 1750,  91733, 1760,  91753, 1756,  91757, 1762,  91771, 1763,  91781, 1758   
91801, 1759,  91807, 1754,  91811, 1750,  91813, 1752,  91823, 1758,  91837, 1762,  91841, 1752   
91867, 1758,  91873, 1754,  91909, 1764,  91921, 1759,  91939, 1758,  91943, 1762,  91951, 1757   
91957, 1756,  91961, 1759,  91967, 1759,  91969, 1759,  91997, 1758,  92003, 1755,  92009, 1761   
92033, 1761,  92041, 1760,  92051, 1758,  92077, 1761,  92083, 1759,  92107, 1758,  92111, 1755   
92119, 1756,  92143, 1759,  92153, 1765,  92173, 1764,  92177, 1761,  92179, 1767,  92189, 1758   
92203, 1764,  92219, 1760,  92221, 1754,  92227, 1766,  92233, 1768,  92237, 1760,  92243, 1763   
92251, 1762,  92269, 1764,  92297, 1756,  92311, 1765,  92317, 1764,  92333, 1771,  92347, 1763   
92353, 1766,  92357, 1762,  92363, 1764,  92369, 1758,  92377, 1758,  92381, 1760,  92383, 1761   
92387, 1767,  92399, 1763,  92401, 1757,  92413, 1767,  92419, 1760,  92431, 1761,  92459, 1762   
92461, 1762,  92467, 1764,  92479, 1769,  92489, 1754,  92503, 1762,  92507, 1763,  92551, 1773   
92557, 1762,  92567, 1763,  92569, 1760,  92581, 1769,  92593, 1761,  92623, 1767,  92627, 1763   
92639, 1757,  92641, 1762,  92647, 1768,  92657, 1766,  92669, 1768,  92671, 1766,  92681, 1766   
92683, 1767,  92693, 1767,  92699, 1763,  92707, 1762,  92717, 1771,  92723, 1772,  92737, 1764   
92753, 1767,  92761, 1771,  92767, 1767,  92779, 1766,  92789, 1765,  92791, 1768,  92801, 1770   
92809, 1765,  92821, 1770,  92831, 1766,  92849, 1763,  92857, 1761,  92861, 1768,  92863, 1766   
92867, 1770,  92893, 1767,  92899, 1764,  92921, 1761,  92927, 1767,  92941, 1764,  92951, 1774   
92957, 1763,  92959, 1774,  92987, 1768,  92993, 1777,  93001, 1776,  93047, 1769,  93053, 1767   
93059, 1776,  93077, 1773,  93083, 1769,  93089, 1763,  93097, 1770,  93103, 1770,  93113, 1772   
93131, 1768,  93133, 1776,  93139, 1771,  93151, 1767,  93169, 1770,  93179, 1775,  93187, 1774   
93199, 1766,  93229, 1767,  93239, 1768,  93241, 1771,  93251, 1776,  93253, 1769,  93257, 1773   
93263, 1770,  93281, 1767,  93283, 1769,  93287, 1770,  93307, 1772,  93319, 1778,  93323, 1772
93329, 1777,  93337, 1770,  93371, 1773,  93377, 1779,  93383, 1770,  93407, 1774,  93419, 1769   
93427, 1776,  93463, 1767,  93479, 1776,  93481, 1770,  93487, 1781,  93491, 1770,  93493, 1772      
 
Table 5. Continue 28 
 
93497, 1772,  93503, 1777,  93523, 1778,  93529, 1779,  93553, 1775,  93557, 1774,  93559, 1778   
93563, 1770,  93581, 1775,  93601, 1778,  93607, 1781,  93629, 1775,  93637, 1777,  93683, 1779   
93701, 1772,  93703, 1775,  93719, 1776,  93739, 1778,  93761, 1775,  93763, 1782,  93787, 1776   
93809, 1780,  93811, 1775,  93827, 1771,  93851, 1771,  93871, 1775,  93887, 1775,  93889, 1776   
93893, 1777,  93901, 1779,  93911, 1777,  93913, 1777,  93923, 1778,  93937, 1779,  93941, 1778   
93949, 1781,  93967, 1781,  93971, 1786,  93979, 1778,  93983, 1773,  93997, 1779,  94007, 1779   
94009, 1775,  94033, 1774,  94049, 1785,  94057, 1780,  94063, 1784,  94079, 1778,  94099, 1784   
94109, 1775,  94111, 1785,  94117, 1782,  94121, 1787,  94151, 1787,  94153, 1787,  94169, 1782   
94201, 1780,  94207, 1779,  94219, 1781,  94229, 1782,  94249, 1785,  94253, 1783,  94261, 1787   
94273, 1783,  94291, 1786,  94307, 1786,  94309, 1783,  94321, 1787,  94327, 1791,  94331, 1780   
94343, 1783,  94349, 1783,  94351, 1779,  94379, 1781,  94397, 1782,  94399, 1789,  94421, 1789   
94427, 1787,  94433, 1787,  94439, 1778,  94441, 1783,  94447, 1781,  94463, 1786,  94477, 1784   
94483, 1778,  94513, 1781,  94529, 1788,  94531, 1784,  94541, 1780,  94543, 1790,  94547, 1782   
94559, 1781,  94561, 1791,  94573, 1789,  94583, 1785,  94597, 1787,  94603, 1789,  94613, 1785   
94621, 1789,  94649, 1783,  94651, 1790,  94687, 1782,  94693, 1788,  94709, 1785,  94723, 1791   
94727, 1785,  94747, 1787,  94771, 1787,  94777, 1788,  94781, 1790,  94789, 1785,  94793, 1794   
94811, 1794,  94819, 1794,  94823, 1794,  94837, 1788,  94841, 1791,  94847, 1796,  94849, 1783   
94873, 1789,  94889, 1789,  94903, 1793,  94907, 1781,  94933, 1787,  94949, 1793,  94951, 1784   
94961, 1793,  94993, 1791,  94999, 1784,  95003, 1791,  95009, 1790,  95021, 1788,  95027, 1785   
95063, 1786,  95071, 1790,  95083, 1793,  95087, 1787,  95089, 1790,  95093, 1784,  95101, 1795   
95107, 1787,  95111, 1795,  95131, 1794,  95143, 1797,  95153, 1788,  95177, 1794,  95189, 1790   
95191, 1798,  95203, 1789,  95213, 1789,  95219, 1793,  95231, 1791,  95233, 1790,  95239, 1793   
95257, 1795,  95261, 1793,  95267, 1797,  95273, 1798,  95279, 1795,  95287, 1797,  95311, 1797   
95317, 1791,  95327, 1798,  95339, 1798,  95369, 1786,  95383, 1801,  95393, 1792,  95401, 1791   
95413, 1790,  95419, 1792,  95429, 1794,  95441, 1799,  95443, 1794,  95461, 1796,  95467, 1799   
95471, 1802,  95479, 1792,  95483, 1800,  95507, 1799,  95527, 1797,  95531, 1799,  95539, 1795   
95549, 1800,  95561, 1795,  95569, 1795,  95581, 1794,  95597, 1798,  95603, 1794,  95617, 1794   
95621, 1797,  95629, 1796,  95633, 1796,  95651, 1799,  95701, 1796,  95707, 1796,  95713, 1799   
95717, 1797,  95723, 1793,  95731, 1799,  95737, 1796,  95747, 1798,  95773, 1802,  95783, 1796   
95789, 1796,  95791, 1800,  95801, 1793,  95803, 1799,  95813, 1791,  95819, 1793,  95857, 1798   
95869, 1798,  95873, 1798,  95881, 1805,  95891, 1795,  95911, 1794,  95917, 1797,  95923, 1797   
95929, 1806,  95947, 1799,  95957, 1800,  95959, 1799,  95971, 1804,  95987, 1801,  95989, 1802   
96001, 1799,  96013, 1802,  96017, 1805,  96043, 1805,  96053, 1798,  96059, 1805,  96079, 1799   
96097, 1807,  96137, 1795,  96149, 1804,  96157, 1807,  96167, 1803,  96179, 1807,  96181, 1801   
96199, 1801,  96211, 1802,  96221, 1800,  96223, 1799,  96233, 1801,  96259, 1800,  96263, 1805   
96269, 1806,  96281, 1806,  96289, 1804,  96293, 1801,  96323, 1795,  96329, 1807,  96331, 1801   
96337, 1806,  96353, 1801,  96377, 1805,  96401, 1805,  96419, 1804,  96431, 1799,  96443, 1805   
96451, 1800,  96457, 1810,  96461, 1812,  96469, 1808,  96479, 1802,  96487, 1803,  96493, 1805 
96497, 1801,  96517, 1804,  96527, 1806,  96553, 1808,  96557, 1802,  96581, 1802,  96587, 1816   
96589, 1800,  96601, 1805,  96643, 1807,  96661, 1808,  96667, 1804,  96671, 1807,  96697, 1799   
96703, 1808,  96721, 1810,  96731, 1808,  96737, 1806,  96739, 1812,  96749, 1809,  96757, 1806     
 
Table 5. Continue 29 
 
96763, 1807,  96769, 1809,  96779, 1806,  96787, 1809,  96797, 1808,  96799, 1813,  96821, 1803   
96823, 1806,  96827, 1810,  96847, 1806,  96851, 1810,  96857, 1804,  96893, 1808,  96907, 1809   
96911, 1812,  96931, 1809,  96953, 1813,  96959, 1812,  96973, 1807,  96979, 1809,  96989, 1816   
96997, 1809,  97001, 1817,  97003, 1810,  97007, 1807,  97021, 1805,  97039, 1810,  97073, 1809   
97081, 1807,  97103, 1805,  97117, 1811,  97127, 1816,  97151, 1811,  97157, 1815,  97159, 1807   
97169, 1819,  97171, 1812,  97177, 1809,  97187, 1814,  97213, 1809,  97231, 1815,  97241, 1816   
97259, 1814,  97283, 1810,  97301, 1812,  97303, 1816,  97327, 1813,  97367, 1814,  97369, 1816   
97373, 1817,  97379, 1817,  97381, 1808,  97387, 1808,  97397, 1814,  97423, 1811,  97429, 1818   
97441, 1814,  97453, 1816,  97459, 1815,  97463, 1814,  97499, 1819,  97501, 1822,  97511, 1815   
97523, 1817,  97547, 1820,  97549, 1817,  97553, 1817,  97561, 1817,  97571, 1810,  97577, 1814   
97579, 1816,  97583, 1816,  97607, 1816,  97609, 1814,  97613, 1816,  97649, 1818,  97651, 1821   
97673, 1810,  97687, 1821,  97711, 1815,  97729, 1816,  97771, 1810,  97777, 1815,  97787, 1818   
97789, 1821,  97813, 1821,  97829, 1817,  97841, 1812,  97843, 1819,  97847, 1825,  97849, 1819   
97859, 1821,  97861, 1819,  97871, 1822,  97879, 1824,  97883, 1819,  97919, 1815,  97927, 1824   
97931, 1816,  97943, 1820,  97961, 1823,  97967, 1819,  97969, 1820,  97973, 1819,  97987, 1818   
98009, 1820,  98011, 1821,  98017, 1821,  98041, 1822,  98047, 1816,  98057, 1822,  98081, 1813   
98101, 1822,  98123, 1816,  98129, 1820,  98143, 1824,  98179, 1819,  98207, 1820,  98213, 1828   
98221, 1819,  98227, 1821,  98251, 1830,  98257, 1818,  98269, 1825,  98297, 1828,  98299, 1826   
98317, 1826,  98321, 1828,  98323, 1820,  98327, 1828,  98347, 1826,  98369, 1826,  98377, 1825   
98387, 1824,  98389, 1832,  98407, 1822,  98411, 1821,  98419, 1831,  98429, 1823,  98443, 1820   
98453, 1823,  98459, 1824,  98467, 1828,  98473, 1830,  98479, 1829,  98491, 1827,  98507, 1826   
98519, 1829,  98533, 1829,  98543, 1831,  98561, 1829,  98563, 1825,  98573, 1831,  98597, 1828   
98621, 1825,  98627, 1827,  98639, 1834,  98641, 1822,  98663, 1822,  98669, 1827,  98689, 1834   
98711, 1826,  98713, 1823,  98717, 1827,  98729, 1829,  98731, 1828,  98737, 1824,  98773, 1829   
98779, 1830,  98801, 1826,  98807, 1832,  98809, 1827,  98837, 1831,  98849, 1824,  98867, 1831   
98869, 1829,  98873, 1828,  98887, 1833,  98893, 1836,  98897, 1830,  98899, 1825,  98909, 1829   
98911, 1827,  98927, 1828,  98929, 1837,  98939, 1831,  98947, 1829,  98953, 1832,  98963, 1830   
98981, 1836,  98993, 1833,  98999, 1840,  99013, 1833,  99017, 1837,  99023, 1836,  99041, 1829   
99053, 1834,  99079, 1826,  99083, 1840,  99089, 1828,  99103, 1831,  99109, 1832,  99119, 1832   
99131, 1830,  99133, 1834,  99137, 1831,  99139, 1828,  99149, 1831,  99173, 1830,  99181, 1831   
99191, 1834,  99223, 1834,  99233, 1830,  99241, 1834,  99251, 1830,  99257, 1829,  99259, 1835   
99277, 1835,  99289, 1832,  99317, 1835,  99347, 1841,  99349, 1832,  99367, 1836,  99371, 1834   
99377, 1836,  99391, 1832,  99397, 1835,  99401, 1834,  99409, 1834,  99431, 1831,  99439, 1833   
99469, 1838,  99487, 1831,  99497, 1830,  99523, 1842,  99527, 1835,  99529, 1835,  99551, 1836   
99559, 1843,  99563, 1833,  99571, 1832,  99577, 1837,  99581, 1835,  99607, 1834,  99611, 1837   
99623, 1841,  99643, 1838,  99661, 1841,  99667, 1833,  99679, 1833,  99689, 1842,  99707, 1841   
99709, 1838,  99713, 1842,  99719, 1837,  99721, 1843,  99733, 1846,  99761, 1839,  99767, 1844 
99787, 1835,  99793, 1842,  99809, 1837,  99817, 1833,  99823, 1841,  99829, 1839,  99833, 1836   
99839, 1844,  99859, 1840,  99871, 1839,  99877, 1843,  99881, 1839,  99901, 1840,  99907, 1841   
99923, 1836,  99929, 1842,  99961, 1844,  99971, 1840,  99989, 1849,  99991, 1843

==> anc/dataTable6.csv <==
Table 6. The smallest known sizes  \overline{t}_{2}=\overline{t}_{2}(2,q) of complete arcs in planes  PG(2,q), 100001 <= q <= 160000, q power prime
  
100003, 1846,  100019, 1844,  100043, 1838,  100049, 1837,  100057, 1849,  100069, 1838   
100103, 1838,  100109, 1844,  100129, 1843,  100151, 1840,  100153, 1837,  100169, 1840   
100183, 1846,  100189, 1841,  100193, 1841,  100207, 1842,  100213, 1845,  100237, 1844   
100267, 1844,  100271, 1845,  100279, 1849,  100291, 1850,  100297, 1838,  100313, 1847   
100333, 1850,  100343, 1851,  100357, 1844,  100361, 1840,  100363, 1846,  100379, 1847   
100391, 1847,  100393, 1835,  100403, 1846,  100411, 1841,  100417, 1851,  100447, 1847   
100459, 1845,  100469, 1845,  100483, 1847,  100489, 1847,  100493, 1848,  100501, 1848   
100511, 1843,  100517, 1853,  100519, 1853,  100523, 1850,  100537, 1844,  100547, 1843   
100549, 1847,  100559, 1838,  100591, 1849,  100609, 1852,  100613, 1852,  100621, 1845   
100649, 1850,  100669, 1847,  100673, 1848,  100693, 1853,  100699, 1856,  100703, 1846   
100733, 1852,  100741, 1845,  100747, 1849,  100769, 1853,  100787, 1854,  100799, 1855   
100801, 1847,  100811, 1848,  100823, 1847,  100829, 1849,  100847, 1853,  100853, 1849   
100907, 1845,  100913, 1853,  100927, 1848,  100931, 1852,  100937, 1848,  100943, 1857   
100957, 1855,  100981, 1845,  100987, 1852,  100999, 1846,  101009, 1848,  101021, 1852   
101027, 1852,  101051, 1851,  101063, 1848,  101081, 1858,  101089, 1853,  101107, 1855   
101111, 1856,  101113, 1849,  101117, 1848,  101119, 1854,  101141, 1856,  101149, 1851   
101159, 1854,  101161, 1859,  101173, 1849,  101183, 1846,  101197, 1854,  101203, 1854   
101207, 1859,  101209, 1849,  101221, 1855,  101267, 1856,  101273, 1855,  101279, 1849   
101281, 1851,  101287, 1848,  101293, 1852,  101323, 1855,  101333, 1858,  101341, 1858   
101347, 1854,  101359, 1857,  101363, 1853,  101377, 1854,  101383, 1851,  101399, 1860   
101411, 1855,  101419, 1861,  101429, 1855,  101449, 1855,  101467, 1856,  101477, 1855   
101483, 1854,  101489, 1855,  101501, 1846,  101503, 1854,  101513, 1854,  101527, 1863   
101531, 1854,  101533, 1852,  101537, 1853,  101561, 1862,  101573, 1856,  101581, 1859   
101599, 1857,  101603, 1857,  101611, 1860,  101627, 1864,  101641, 1856,  101653, 1860   
101663, 1852,  101681, 1853,  101693, 1862,  101701, 1856,  101719, 1862,  101723, 1858   
101737, 1858,  101741, 1859,  101747, 1858,  101749, 1860,  101771, 1864,  101789, 1861   
101797, 1858,  101807, 1855,  101833, 1859,  101837, 1862,  101839, 1859,  101863, 1855   
101869, 1861,  101873, 1864,  101879, 1864,  101891, 1870,  101917, 1862,  101921, 1853   
101929, 1857,  101939, 1864,  101957, 1860,  101963, 1867,  101977, 1860,  101987, 1856   
101999, 1860,  102001, 1867,  102013, 1866,  102019, 1861,  102023, 1870,  102031, 1865   
102043, 1865,  102059, 1865,  102061, 1870,  102071, 1858,  102077, 1869,  102079, 1857   
102101, 1867,  102103, 1856,  102107, 1865,  102121, 1863,  102139, 1867,  102149, 1855   
102161, 1866,  102181, 1855,  102191, 1858,  102197, 1867,  102199, 1867,  102203, 1871   
102217, 1861,  102229, 1872,  102233, 1863,  102241, 1870,  102251, 1860,  102253, 1865   
102259, 1862,  102293, 1866,  102299, 1868,  102301, 1871,  102317, 1863,  102329, 1859   
102337, 1864,  102359, 1864,  102367, 1868,  102397, 1870,  102407, 1865,  102409, 1870   
102433, 1863,  102437, 1856,  102451, 1862,  102461, 1871,  102481, 1864,  102497, 1866   
102499, 1865,  102503, 1866,  102523, 1867,  102533, 1863,  102539, 1860,  102547, 1862   
102551, 1866,  102559, 1866,  102563, 1861,  102587, 1873,  102593, 1872,  102607, 1869   
102611, 1875,  102643, 1873,  102647, 1873,  102653, 1867,  102667, 1870,  102673, 1864   
102677, 1864,  102679, 1872,  102701, 1878,  102761, 1869,  102763, 1871,  102769, 1871   
 
Table 6. Continue 1 
 
102793, 1867,  102797, 1875,  102811, 1866,  102829, 1874,  102841, 1869,  102859, 1872   
102871, 1870,  102877, 1873,  102881, 1874,  102911, 1871,  102913, 1872,  102929, 1872   
102931, 1869,  102953, 1874,  102967, 1876,  102983, 1869,  103001, 1873,  103007, 1876   
103043, 1873,  103049, 1873,  103067, 1870,  103069, 1869,  103079, 1873,  103087, 1874   
103091, 1877,  103093, 1867,  103099, 1868,  103123, 1873,  103141, 1878,  103171, 1872   
103177, 1873,  103183, 1872,  103217, 1884,  103231, 1869,  103237, 1878,  103289, 1873   
103291, 1878,  103307, 1875,  103319, 1879,  103333, 1884,  103349, 1882,  103357, 1873   
103387, 1876,  103391, 1878,  103393, 1875,  103399, 1876,  103409, 1875,  103421, 1881   
103423, 1879,  103451, 1884,  103457, 1878,  103471, 1879,  103483, 1876,  103511, 1881   
103529, 1873,  103549, 1884,  103553, 1884,  103561, 1886,  103567, 1871,  103573, 1878   
103577, 1885,  103583, 1872,  103591, 1884,  103613, 1884,  103619, 1880,  103643, 1884   
103651, 1880,  103657, 1876,  103669, 1876,  103681, 1887,  103687, 1878,  103699, 1881   
103703, 1872,  103723, 1881,  103769, 1886,  103787, 1879,  103801, 1881,  103811, 1878   
103813, 1879,  103823, 1878,  103837, 1885,  103841, 1884,  103843, 1886,  103867, 1885   
103889, 1885,  103903, 1880,  103913, 1885,  103919, 1884,  103951, 1879,  103963, 1884   
103967, 1877,  103969, 1886,  103979, 1885,  103981, 1885,  103991, 1885,  103993, 1884   
103997, 1885,  104003, 1883,  104009, 1875,  104021, 1883,  104033, 1885,  104047, 1884   
104053, 1885,  104059, 1882,  104087, 1884,  104089, 1885,  104107, 1882,  104113, 1886   
104119, 1881,  104123, 1887,  104147, 1873,  104149, 1884,  104161, 1885,  104173, 1884   
104179, 1880,  104183, 1879,  104207, 1883,  104231, 1883,  104233, 1882,  104239, 1879   
104243, 1886,  104281, 1890,  104287, 1880,  104297, 1882,  104309, 1884,  104311, 1887   
104323, 1884,  104327, 1889,  104347, 1887,  104369, 1885,  104381, 1886,  104383, 1883   
104393, 1882,  104399, 1887,  104417, 1888,  104459, 1882,  104471, 1886,  104473, 1883   
104479, 1892,  104491, 1889,  104513, 1883,  104527, 1887,  104537, 1883,  104543, 1885   
104549, 1891,  104551, 1887,  104561, 1888,  104579, 1890,  104593, 1882,  104597, 1889   
104623, 1890,  104639, 1890,  104651, 1892,  104659, 1888,  104677, 1890,  104681, 1896   
104683, 1888,  104693, 1888,  104701, 1891,  104707, 1892,  104711, 1895,  104717, 1895   
104723, 1895,  104729, 1886,  104743, 1889,  104759, 1898,  104761, 1891,  104773, 1895   
104779, 1890,  104789, 1893,  104801, 1892,  104803, 1896,  104827, 1885,  104831, 1891   
104849, 1890,  104851, 1892,  104869, 1897,  104879, 1897,  104891, 1888,  104911, 1895   
104917, 1899,  104933, 1899,  104947, 1895,  104953, 1894,  104959, 1891,  104971, 1896   
104987, 1898,  104999, 1893,  105019, 1891,  105023, 1893,  105031, 1891,  105037, 1890   
105071, 1891,  105097, 1897,  105107, 1891,  105137, 1895,  105143, 1890,  105167, 1894   
105173, 1900,  105199, 1898,  105211, 1888,  105227, 1888,  105229, 1894,  105239, 1899   
105251, 1889,  105253, 1895,  105263, 1891,  105269, 1892,  105277, 1901,  105319, 1897   
105323, 1904,  105331, 1892,  105337, 1895,  105341, 1896,  105359, 1893,  105361, 1891   
105367, 1901,  105373, 1891,  105379, 1900,  105389, 1894,  105397, 1897,  105401, 1899   
105407, 1905,  105437, 1898,  105449, 1890,  105467, 1898,  105491, 1899,  105499, 1891   
105503, 1897,  105509, 1897,  105517, 1901,  105527, 1905,  105529, 1900,  105533, 1899   
105541, 1898,  105557, 1900,  105563, 1904,  105601, 1899,  105607, 1895,  105613, 1897   
105619, 1904,  105649, 1895,  105653, 1900,  105667, 1903,  105673, 1900,  105683, 1901   
 
Table 6. Continue 2 
 
105691, 1896,  105701, 1906,  105727, 1904,  105733, 1902,  105751, 1905,  105761, 1900   
105767, 1901,  105769, 1901,  105817, 1903,  105829, 1902,  105863, 1903,  105871, 1900   
105883, 1900,  105899, 1903,  105907, 1899,  105913, 1894,  105929, 1900,  105943, 1905   
105953, 1904,  105967, 1904,  105971, 1892,  105977, 1900,  105983, 1905,  105997, 1901   
106013, 1908,  106019, 1911,  106031, 1907,  106033, 1900,  106087, 1896,  106103, 1903   
106109, 1902,  106121, 1904,  106123, 1901,  106129, 1900,  106163, 1907,  106181, 1905   
106187, 1909,  106189, 1911,  106207, 1908,  106213, 1902,  106217, 1896,  106219, 1909   
106243, 1906,  106261, 1908,  106273, 1903,  106277, 1904,  106279, 1908,  106291, 1902   
106297, 1909,  106303, 1904,  106307, 1897,  106319, 1904,  106321, 1897,  106331, 1895   
106349, 1907,  106357, 1900,  106363, 1909,  106367, 1907,  106373, 1903,  106391, 1907   
106397, 1907,  106411, 1910,  106417, 1907,  106427, 1904,  106433, 1904,  106441, 1907   
106451, 1911,  106453, 1908,  106487, 1899,  106501, 1910,  106531, 1908,  106537, 1905   
106541, 1911,  106543, 1904,  106591, 1906,  106619, 1911,  106621, 1910,  106627, 1903   
106637, 1915,  106649, 1913,  106657, 1904,  106661, 1907,  106663, 1908,  106669, 1910   
106681, 1904,  106693, 1911,  106699, 1913,  106703, 1907,  106721, 1905,  106727, 1911   
106739, 1910,  106747, 1902,  106751, 1912,  106753, 1903,  106759, 1909,  106781, 1908   
106783, 1912,  106787, 1910,  106801, 1905,  106823, 1911,  106853, 1912,  106859, 1918   
106861, 1914,  106867, 1911,  106871, 1913,  106877, 1918,  106903, 1912,  106907, 1912   
106921, 1914,  106937, 1914,  106949, 1912,  106957, 1908,  106961, 1916,  106963, 1920   
106979, 1912,  106993, 1911,  107021, 1915,  107033, 1922,  107053, 1913,  107057, 1921   
107069, 1913,  107071, 1908,  107077, 1916,  107089, 1915,  107099, 1910,  107101, 1909   
107119, 1909,  107123, 1918,  107137, 1911,  107171, 1917,  107183, 1910,  107197, 1914   
107201, 1918,  107209, 1911,  107227, 1910,  107243, 1924,  107251, 1908,  107269, 1920   
107273, 1907,  107279, 1913,  107309, 1920,  107323, 1913,  107339, 1923,  107347, 1918   
107351, 1910,  107357, 1913,  107377, 1911,  107441, 1919,  107449, 1912,  107453, 1920   
107467, 1919,  107473, 1915,  107507, 1920,  107509, 1920,  107563, 1917,  107581, 1919   
107599, 1920,  107603, 1913,  107609, 1919,  107621, 1918,  107641, 1920,  107647, 1915   
107671, 1923,  107687, 1927,  107693, 1926,  107699, 1925,  107713, 1922,  107717, 1917   
107719, 1921,  107741, 1916,  107747, 1919,  107761, 1916,  107773, 1918,  107777, 1918   
107791, 1920,  107827, 1920,  107837, 1921,  107839, 1917,  107843, 1921,  107857, 1916   
107867, 1921,  107873, 1927,  107881, 1917,  107897, 1920,  107903, 1917,  107923, 1914   
107927, 1926,  107941, 1920,  107951, 1913,  107971, 1920,  107981, 1923,  107999, 1924   
108007, 1920,  108011, 1920,  108013, 1927,  108023, 1919,  108037, 1926,  108041, 1927   
108061, 1921,  108079, 1925,  108089, 1922,  108107, 1926,  108109, 1924,  108127, 1927   
108131, 1922,  108139, 1925,  108161, 1919,  108179, 1920,  108187, 1930,  108191, 1926   
108193, 1922,  108203, 1928,  108211, 1922,  108217, 1925,  108223, 1924,  108233, 1922   
108247, 1924,  108263, 1923,  108271, 1924,  108287, 1926,  108289, 1925,  108293, 1926   
108301, 1930,  108343, 1924,  108347, 1929,  108359, 1913,  108377, 1920,  108379, 1921   
108401, 1928,  108413, 1927,  108421, 1924,  108439, 1921,  108457, 1925,  108461, 1930   
108463, 1928,  108497, 1928,  108499, 1929,  108503, 1924,  108517, 1928,  108529, 1930   
108533, 1930,  108541, 1931,  108553, 1917,  108557, 1922,  108571, 1926,  108587, 1924   
 
Table 6. Continue 3 
 
108631, 1934,  108637, 1918,  108643, 1932,  108649, 1933,  108677, 1931,  108707, 1923   
108709, 1935,  108727, 1929,  108739, 1936,  108751, 1925,  108761, 1934,  108769, 1930   
108791, 1921,  108793, 1931,  108799, 1933,  108803, 1933,  108821, 1931,  108827, 1933   
108863, 1934,  108869, 1925,  108877, 1937,  108881, 1924,  108883, 1928,  108887, 1928   
108893, 1921,  108907, 1929,  108917, 1929,  108923, 1932,  108929, 1930,  108943, 1930   
108947, 1932,  108949, 1933,  108959, 1932,  108961, 1930,  108967, 1934,  108971, 1931   
108991, 1925,  109001, 1932,  109013, 1930,  109037, 1938,  109049, 1929,  109063, 1934   
109073, 1935,  109097, 1934,  109103, 1938,  109111, 1931,  109121, 1937,  109133, 1936   
109139, 1933,  109141, 1932,  109147, 1936,  109159, 1930,  109169, 1937,  109171, 1936   
109199, 1931,  109201, 1936,  109211, 1933,  109229, 1937,  109253, 1936,  109267, 1934   
109279, 1931,  109297, 1933,  109303, 1931,  109313, 1929,  109321, 1933,  109331, 1934   
109357, 1929,  109363, 1942,  109367, 1935,  109379, 1936,  109387, 1929,  109391, 1928   
109397, 1930,  109423, 1939,  109433, 1935,  109441, 1944,  109451, 1942,  109453, 1942   
109469, 1937,  109471, 1941,  109481, 1939,  109507, 1938,  109517, 1936,  109519, 1946   
109537, 1935,  109541, 1931,  109547, 1937,  109561, 1942,  109567, 1941,  109579, 1939   
109583, 1939,  109589, 1936,  109597, 1939,  109609, 1938,  109619, 1937,  109621, 1936   
109639, 1940,  109661, 1932,  109663, 1936,  109673, 1940,  109717, 1941,  109721, 1941   
109741, 1934,  109751, 1937,  109789, 1938,  109793, 1940,  109807, 1939,  109819, 1941   
109829, 1942,  109831, 1944,  109841, 1940,  109843, 1949,  109847, 1946,  109849, 1945   
109859, 1938,  109873, 1935,  109883, 1934,  109891, 1945,  109897, 1942,  109903, 1941   
109913, 1939,  109919, 1938,  109937, 1944,  109943, 1943,  109961, 1945,  109987, 1948   
110017, 1945,  110023, 1944,  110039, 1944,  110051, 1942,  110059, 1942,  110063, 1947   
110069, 1940,  110083, 1950,  110119, 1940,  110129, 1942,  110161, 1939,  110183, 1942   
110221, 1941,  110233, 1942,  110237, 1946,  110251, 1936,  110261, 1938,  110269, 1949   
110273, 1941,  110281, 1947,  110291, 1936,  110311, 1943,  110321, 1946,  110323, 1946   
110339, 1939,  110359, 1943,  110419, 1939,  110431, 1948,  110437, 1941,  110441, 1940   
110459, 1943,  110477, 1941,  110479, 1954,  110491, 1947,  110501, 1949,  110503, 1945   
110527, 1940,  110533, 1940,  110543, 1950,  110557, 1948,  110563, 1947,  110567, 1951   
110569, 1950,  110573, 1945,  110581, 1951,  110587, 1957,  110597, 1947,  110603, 1942   
110609, 1946,  110623, 1949,  110629, 1947,  110641, 1945,  110647, 1949,  110651, 1951   
110681, 1950,  110711, 1950,  110729, 1948,  110731, 1944,  110749, 1951,  110753, 1945   
110771, 1955,  110777, 1952,  110807, 1947,  110813, 1951,  110819, 1946,  110821, 1949   
110849, 1946,  110863, 1949,  110879, 1942,  110881, 1947,  110899, 1951,  110909, 1953   
110917, 1955,  110921, 1949,  110923, 1950,  110927, 1948,  110933, 1945,  110939, 1951   
110947, 1949,  110951, 1953,  110969, 1950,  110977, 1960,  110989, 1957,  111029, 1951   
111031, 1954,  111043, 1950,  111049, 1954,  111053, 1953,  111091, 1951,  111103, 1953   
111109, 1945,  111119, 1953,  111121, 1951,  111127, 1948,  111143, 1952,  111149, 1944   
111187, 1949,  111191, 1952,  111211, 1949,  111217, 1953,  111227, 1952,  111229, 1958   
111253, 1956,  111263, 1959,  111269, 1950,  111271, 1949,  111301, 1951,  111317, 1950   
111323, 1956,  111337, 1961,  111341, 1959,  111347, 1952,  111373, 1952,  111409, 1959   
111427, 1951,  111431, 1956,  111439, 1956,  111443, 1960,  111467, 1960,  111487, 1959   
 
Table 6. Continue 4 
 
111491, 1960,  111493, 1957,  111497, 1961,  111509, 1954,  111521, 1959,  111533, 1954   
111539, 1957,  111577, 1954,  111581, 1956,  111593, 1959,  111599, 1956,  111611, 1953   
111623, 1957,  111637, 1957,  111641, 1963,  111653, 1962,  111659, 1962,  111667, 1956   
111697, 1953,  111721, 1959,  111731, 1952,  111733, 1954,  111751, 1952,  111767, 1961   
111773, 1965,  111779, 1961,  111781, 1959,  111791, 1961,  111799, 1961,  111821, 1959   
111827, 1960,  111829, 1955,  111833, 1957,  111847, 1953,  111857, 1968,  111863, 1960   
111869, 1961,  111871, 1963,  111893, 1965,  111913, 1965,  111919, 1951,  111949, 1956   
111953, 1955,  111959, 1964,  111973, 1959,  111977, 1959,  111997, 1958,  112019, 1962   
112031, 1964,  112061, 1963,  112067, 1966,  112069, 1963,  112087, 1954,  112097, 1964   
112103, 1961,  112111, 1966,  112121, 1965,  112129, 1963,  112139, 1966,  112153, 1961   
112163, 1957,  112181, 1957,  112199, 1968,  112207, 1960,  112213, 1966,  112223, 1966   
112237, 1962,  112241, 1966,  112247, 1964,  112249, 1966,  112253, 1967,  112261, 1959   
112279, 1965,  112289, 1973,  112291, 1964,  112297, 1965,  112303, 1962,  112327, 1963   
112331, 1966,  112337, 1960,  112339, 1963,  112349, 1964,  112361, 1968,  112363, 1963   
112397, 1969,  112403, 1963,  112429, 1960,  112459, 1964,  112481, 1970,  112501, 1968   
112507, 1965,  112543, 1958,  112559, 1974,  112571, 1966,  112573, 1974,  112577, 1961   
112583, 1975,  112589, 1971,  112601, 1972,  112603, 1970,  112621, 1972,  112643, 1963   
112657, 1969,  112663, 1972,  112687, 1970,  112691, 1965,  112741, 1975,  112757, 1972   
112759, 1961,  112771, 1976,  112787, 1971,  112799, 1967,  112807, 1967,  112831, 1970   
112843, 1971,  112859, 1965,  112877, 1971,  112901, 1969,  112909, 1970,  112913, 1971   
112919, 1966,  112921, 1967,  112927, 1968,  112939, 1972,  112951, 1976,  112967, 1973   
112979, 1971,  112997, 1972,  113011, 1969,  113017, 1966,  113021, 1967,  113023, 1971   
113027, 1967,  113039, 1963,  113041, 1975,  113051, 1971,  113063, 1978,  113081, 1963   
113083, 1977,  113089, 1977,  113093, 1977,  113111, 1971,  113117, 1979,  113123, 1969   
113131, 1971,  113143, 1969,  113147, 1977,  113149, 1979,  113153, 1962,  113159, 1977   
113161, 1969,  113167, 1976,  113171, 1967,  113173, 1979,  113177, 1972,  113189, 1970   
113209, 1973,  113213, 1970,  113227, 1974,  113233, 1982,  113279, 1975,  113287, 1978   
113327, 1978,  113329, 1974,  113341, 1974,  113357, 1979,  113359, 1977,  113363, 1971   
113371, 1971,  113381, 1970,  113383, 1971,  113417, 1972,  113437, 1971,  113453, 1974   
113467, 1972,  113489, 1967,  113497, 1972,  113501, 1981,  113513, 1978,  113537, 1971   
113539, 1976,  113557, 1981,  113567, 1972,  113569, 1976,  113591, 1979,  113621, 1973   
113623, 1981,  113647, 1972,  113657, 1977,  113683, 1975,  113717, 1975,  113719, 1977   
113723, 1973,  113731, 1982,  113749, 1975,  113759, 1976,  113761, 1972,  113777, 1979   
113779, 1974,  113783, 1982,  113797, 1988,  113809, 1978,  113819, 1976,  113837, 1971   
113843, 1987,  113891, 1979,  113899, 1978,  113903, 1980,  113909, 1978,  113921, 1981   
113933, 1978,  113947, 1979,  113957, 1978,  113963, 1974,  113969, 1986,  113983, 1983   
113989, 1978,  114001, 1987,  114013, 1983,  114031, 1982,  114041, 1982,  114043, 1977   
114067, 1976,  114073, 1982,  114077, 1984,  114083, 1971,  114089, 1979,  114113, 1984   
114143, 1981,  114157, 1978,  114161, 1981,  114167, 1981,  114193, 1980,  114197, 1982   
114199, 1985,  114203, 1975,  114217, 1978,  114221, 1983,  114229, 1983,  114259, 1982   
114269, 1979,  114277, 1986,  114281, 1988,  114299, 1984,  114311, 1988,  114319, 1986   
 
Table 6. Continue 5 
 
114329, 1986,  114343, 1984,  114371, 1985,  114377, 1986,  114407, 1987,  114419, 1981   
114451, 1988,  114467, 1986,  114473, 1986,  114479, 1992,  114487, 1983,  114493, 1992   
114547, 1986,  114553, 1981,  114571, 1986,  114577, 1996,  114593, 1990,  114599, 1988   
114601, 1981,  114613, 1988,  114617, 1990,  114641, 1984,  114643, 1985,  114649, 1993   
114659, 1992,  114661, 1985,  114671, 1986,  114679, 1991,  114689, 1991,  114691, 1987   
114713, 1990,  114743, 1989,  114749, 1983,  114757, 1994,  114761, 1992,  114769, 1991   
114773, 1986,  114781, 1988,  114797, 1988,  114799, 1990,  114809, 1987,  114827, 1988   
114833, 1983,  114847, 1989,  114859, 1986,  114883, 1992,  114889, 1987,  114901, 1989   
114913, 1987,  114941, 1984,  114967, 1985,  114973, 1991,  114997, 1986,  115001, 1990   
115013, 1988,  115019, 1981,  115021, 1996,  115057, 1988,  115061, 1993,  115067, 1990   
115079, 1985,  115099, 1989,  115117, 1992,  115123, 1988,  115127, 1991,  115133, 1991   
115151, 1993,  115153, 1994,  115163, 1989,  115183, 1991,  115201, 1993,  115211, 1995   
115223, 1995,  115237, 1988,  115249, 1989,  115259, 1995,  115279, 1993,  115301, 1996   
115303, 1993,  115309, 1994,  115319, 1998,  115321, 1987,  115327, 1991,  115331, 1996   
115337, 1989,  115343, 1993,  115361, 1992,  115363, 2003,  115399, 1987,  115421, 1996   
115429, 1995,  115459, 1993,  115469, 2001,  115471, 1997,  115499, 2003,  115513, 2002   
115523, 1993,  115547, 1991,  115553, 1988,  115561, 1998,  115571, 1993,  115589, 1988   
115597, 1994,  115601, 1994,  115603, 1996,  115613, 1988,  115631, 1991,  115637, 1995   
115657, 1985,  115663, 1995,  115679, 1993,  115693, 2001,  115727, 1999,  115733, 1996   
115741, 2005,  115751, 2000,  115757, 2002,  115763, 1997,  115769, 2002,  115771, 1994   
115777, 1994,  115781, 2002,  115783, 2005,  115793, 2002,  115807, 1998,  115811, 1998   
115823, 2002,  115831, 1991,  115837, 1996,  115849, 2005,  115853, 1995,  115859, 1995   
115861, 1999,  115873, 1992,  115877, 1993,  115879, 1994,  115883, 2000,  115891, 1998   
115901, 1999,  115903, 2003,  115931, 1999,  115933, 2000,  115963, 1990,  115979, 1999   
115981, 2000,  115987, 2002,  116009, 2000,  116027, 2004,  116041, 2001,  116047, 2004   
116089, 1997,  116099, 1997,  116101, 2004,  116107, 2001,  116113, 2003,  116131, 1997   
116141, 1998,  116159, 1994,  116167, 2000,  116177, 2005,  116189, 1994,  116191, 2002   
116201, 2007,  116239, 2011,  116243, 1995,  116257, 2000,  116269, 2003,  116273, 2000   
116279, 2000,  116293, 2003,  116329, 2000,  116341, 2005,  116351, 2005,  116359, 2007   
116371, 2003,  116381, 2010,  116387, 1999,  116411, 2008,  116423, 2002,  116437, 2001   
116443, 2004,  116447, 2005,  116461, 2000,  116471, 2001,  116483, 2005,  116491, 1999   
116507, 2002,  116531, 2014,  116533, 2007,  116537, 2006,  116539, 2001,  116549, 1999   
116579, 2008,  116593, 2004,  116639, 2008,  116657, 2006,  116663, 2002,  116681, 2011   
116687, 2001,  116689, 2006,  116707, 2003,  116719, 2008,  116731, 2008,  116741, 2005   
116747, 2008,  116789, 2007,  116791, 2008,  116797, 2008,  116803, 2006,  116819, 2006   
116827, 2011,  116833, 2012,  116849, 2007,  116867, 2005,  116881, 2014,  116903, 2004   
116911, 2007,  116923, 2009,  116927, 2011,  116929, 2009,  116933, 2010,  116953, 2007   
116959, 2013,  116969, 2009,  116981, 2016,  116989, 2019,  116993, 2014,  117017, 2007   
117023, 2007,  117037, 2010,  117041, 2012,  117043, 2017,  117053, 2009,  117071, 2007   
117101, 2016,  117109, 2012,  117119, 2011,  117127, 2011,  117133, 2011,  117163, 2011   
117167, 2016,  117191, 2010,  117193, 2012,  117203, 2006,  117209, 2008,  117223, 2008   
 
Table 6. Continue 6 
 
117239, 2010,  117241, 2007,  117251, 2014,  117259, 2012,  117269, 2004,  117281, 2019   
117307, 2010,  117319, 2014,  117329, 2012,  117331, 2012,  117353, 2011,  117361, 2009   
117371, 2012,  117373, 2013,  117389, 2012,  117413, 2010,  117427, 2013,  117431, 2010   
117437, 2013,  117443, 2014,  117497, 2017,  117499, 2018,  117503, 2008,  117511, 2012   
117517, 2017,  117529, 2009,  117539, 2012,  117541, 2006,  117563, 2018,  117571, 2008   
117577, 2011,  117617, 2013,  117619, 2014,  117643, 2013,  117649, 2011,  117659, 2017   
117671, 2012,  117673, 2009,  117679, 2015,  117701, 2024,  117703, 2015,  117709, 2020   
117721, 2015,  117727, 2017,  117731, 2014,  117751, 2022,  117757, 2011,  117763, 2020   
117773, 2009,  117779, 2019,  117787, 2019,  117797, 2019,  117809, 2018,  117811, 2020   
117833, 2021,  117839, 2019,  117841, 2017,  117851, 2016,  117877, 2024,  117881, 2017   
117883, 2021,  117889, 2021,  117899, 2013,  117911, 2021,  117917, 2024,  117937, 2012   
117959, 2019,  117973, 2012,  117977, 2023,  117979, 2016,  117989, 2023,  117991, 2016   
118033, 2019,  118037, 2022,  118043, 2021,  118051, 2025,  118057, 2023,  118061, 2011   
118081, 2021,  118093, 2014,  118127, 2013,  118147, 2023,  118163, 2022,  118169, 2016   
118171, 2022,  118189, 2014,  118211, 2019,  118213, 2022,  118219, 2022,  118247, 2021   
118249, 2022,  118253, 2028,  118259, 2021,  118273, 2027,  118277, 2022,  118297, 2020   
118343, 2016,  118361, 2021,  118369, 2024,  118373, 2031,  118387, 2022,  118399, 2029   
118409, 2023,  118411, 2022,  118423, 2016,  118429, 2024,  118453, 2021,  118457, 2030   
118463, 2027,  118471, 2022,  118493, 2020,  118529, 2021,  118543, 2022,  118549, 2018   
118571, 2024,  118583, 2030,  118589, 2028,  118603, 2025,  118619, 2029,  118621, 2026   
118633, 2027,  118661, 2028,  118669, 2025,  118673, 2022,  118681, 2023,  118687, 2019   
118691, 2029,  118709, 2026,  118717, 2024,  118739, 2022,  118747, 2021,  118751, 2026   
118757, 2031,  118787, 2025,  118799, 2026,  118801, 2022,  118819, 2021,  118831, 2027   
118843, 2023,  118861, 2036,  118873, 2028,  118891, 2030,  118897, 2027,  118901, 2028   
118903, 2028,  118907, 2027,  118913, 2022,  118927, 2023,  118931, 2027,  118967, 2030   
118973, 2026,  119027, 2024,  119033, 2033,  119039, 2027,  119047, 2030,  119057, 2024   
119069, 2024,  119083, 2026,  119087, 2033,  119089, 2027,  119099, 2030,  119101, 2031   
119107, 2037,  119129, 2031,  119131, 2028,  119159, 2022,  119173, 2033,  119179, 2027   
119183, 2029,  119191, 2031,  119227, 2032,  119233, 2037,  119237, 2030,  119243, 2028   
119267, 2032,  119291, 2028,  119293, 2032,  119297, 2033,  119299, 2034,  119311, 2028   
119321, 2031,  119359, 2036,  119363, 2035,  119389, 2025,  119417, 2021,  119419, 2031   
119429, 2032,  119447, 2027,  119489, 2032,  119503, 2038,  119513, 2037,  119533, 2034   
119549, 2032,  119551, 2032,  119557, 2040,  119563, 2038,  119569, 2031,  119591, 2025   
119611, 2031,  119617, 2032,  119627, 2035,  119633, 2031,  119653, 2039,  119657, 2040   
119659, 2029,  119671, 2037,  119677, 2035,  119687, 2036,  119689, 2037,  119699, 2043   
119701, 2035,  119723, 2035,  119737, 2034,  119747, 2028,  119759, 2044,  119771, 2031   
119773, 2029,  119783, 2035,  119797, 2031,  119809, 2031,  119813, 2041,  119827, 2030   
119831, 2037,  119839, 2029,  119849, 2040,  119851, 2037,  119869, 2043,  119881, 2043   
119891, 2033,  119921, 2038,  119923, 2036,  119929, 2039,  119953, 2041,  119963, 2041   
119971, 2038,  119981, 2040,  119983, 2035,  119993, 2036,  120011, 2039,  120017, 2035   
120041, 2042,  120047, 2037,  120049, 2037,  120067, 2040,  120077, 2037,  120079, 2040   
 
Table 6. Continue 7 
 
120091, 2037,  120097, 2032,  120103, 2033,  120121, 2041,  120157, 2042,  120163, 2043   
120167, 2037,  120181, 2033,  120193, 2038,  120199, 2045,  120209, 2037,  120223, 2034   
120233, 2041,  120247, 2046,  120277, 2044,  120283, 2046,  120293, 2045,  120299, 2043   
120319, 2037,  120331, 2038,  120349, 2045,  120371, 2046,  120383, 2047,  120391, 2041   
120397, 2043,  120401, 2043,  120409, 2036,  120413, 2040,  120427, 2044,  120431, 2046   
120473, 2040,  120503, 2046,  120511, 2032,  120539, 2038,  120551, 2043,  120557, 2043   
120563, 2041,  120569, 2053,  120577, 2038,  120587, 2042,  120607, 2039,  120619, 2043   
120623, 2042,  120641, 2041,  120647, 2044,  120661, 2048,  120671, 2050,  120677, 2045   
120689, 2041,  120691, 2047,  120709, 2049,  120713, 2039,  120721, 2043,  120737, 2048   
120739, 2044,  120749, 2042,  120763, 2045,  120767, 2040,  120779, 2047,  120811, 2043   
120817, 2049,  120823, 2037,  120829, 2047,  120833, 2043,  120847, 2040,  120851, 2047   
120863, 2049,  120871, 2039,  120877, 2042,  120889, 2042,  120899, 2046,  120907, 2043   
120917, 2051,  120919, 2042,  120929, 2041,  120937, 2054,  120941, 2043,  120943, 2050   
120947, 2043,  120977, 2047,  120997, 2048,  121001, 2045,  121007, 2051,  121013, 2046   
121019, 2053,  121021, 2043,  121039, 2046,  121061, 2038,  121063, 2045,  121067, 2044   
121081, 2043,  121123, 2051,  121139, 2045,  121151, 2044,  121157, 2051,  121169, 2054   
121171, 2041,  121181, 2050,  121189, 2046,  121229, 2052,  121259, 2050,  121267, 2052   
121271, 2049,  121283, 2059,  121291, 2052,  121309, 2048,  121313, 2044,  121321, 2047   
121327, 2060,  121333, 2055,  121343, 2049,  121349, 2053,  121351, 2049,  121357, 2050   
121367, 2054,  121369, 2045,  121379, 2051,  121403, 2057,  121421, 2055,  121439, 2061   
121441, 2048,  121447, 2048,  121453, 2054,  121469, 2048,  121487, 2047,  121493, 2050   
121501, 2051,  121507, 2051,  121523, 2057,  121531, 2047,  121547, 2048,  121553, 2051   
121559, 2050,  121571, 2050,  121577, 2051,  121579, 2052,  121591, 2055,  121607, 2050   
121609, 2053,  121621, 2052,  121631, 2051,  121633, 2055,  121637, 2050,  121661, 2049   
121687, 2045,  121697, 2054,  121711, 2051,  121721, 2052,  121727, 2056,  121763, 2047   
121787, 2050,  121789, 2051,  121801, 2055,  121843, 2059,  121853, 2051,  121867, 2058   
121883, 2045,  121889, 2055,  121909, 2052,  121921, 2061,  121931, 2054,  121937, 2053   
121949, 2058,  121951, 2056,  121963, 2052,  121967, 2054,  121993, 2062,  121997, 2060   
122011, 2057,  122021, 2055,  122027, 2048,  122029, 2056,  122033, 2059,  122039, 2060   
122041, 2059,  122051, 2055,  122053, 2058,  122069, 2056,  122081, 2057,  122099, 2055   
122117, 2054,  122131, 2061,  122147, 2053,  122149, 2060,  122167, 2055,  122173, 2056   
122201, 2057,  122203, 2060,  122207, 2057,  122209, 2062,  122219, 2056,  122231, 2056   
122251, 2052,  122263, 2061,  122267, 2062,  122273, 2057,  122279, 2058,  122299, 2053   
122321, 2059,  122323, 2055,  122327, 2058,  122347, 2056,  122363, 2059,  122387, 2057   
122389, 2055,  122393, 2063,  122399, 2064,  122401, 2061,  122443, 2053,  122449, 2063   
122453, 2056,  122471, 2058,  122477, 2063,  122489, 2059,  122497, 2061,  122501, 2057   
122503, 2066,  122509, 2059,  122527, 2066,  122533, 2066,  122557, 2063,  122561, 2070   
122579, 2061,  122597, 2057,  122599, 2064,  122609, 2056,  122611, 2058,  122651, 2064   
122653, 2057,  122663, 2071,  122693, 2059,  122701, 2065,  122719, 2065,  122741, 2063   
122743, 2064,  122753, 2060,  122761, 2057,  122777, 2052,  122789, 2057,  122819, 2062   
122827, 2062,  122833, 2061,  122839, 2068,  122849, 2063,  122861, 2059,  122867, 2058   
 
Table 6. Continue 8 
 
122869, 2058,  122887, 2066,  122891, 2063,  122921, 2062,  122929, 2065,  122939, 2054   
122953, 2071,  122957, 2062,  122963, 2069,  122971, 2061,  123001, 2064,  123007, 2057   
123017, 2072,  123031, 2064,  123049, 2061,  123059, 2058,  123077, 2066,  123083, 2057   
123091, 2065,  123113, 2068,  123121, 2060,  123127, 2064,  123143, 2061,  123169, 2065   
123191, 2064,  123203, 2061,  123209, 2069,  123217, 2070,  123229, 2064,  123239, 2064   
123259, 2066,  123269, 2071,  123289, 2067,  123307, 2069,  123311, 2067,  123323, 2065   
123341, 2068,  123373, 2070,  123377, 2069,  123379, 2068,  123397, 2061,  123401, 2069   
123407, 2068,  123419, 2069,  123427, 2067,  123433, 2075,  123439, 2063,  123449, 2068   
123457, 2069,  123479, 2067,  123491, 2071,  123493, 2068,  123499, 2066,  123503, 2078   
123517, 2066,  123527, 2066,  123547, 2069,  123551, 2068,  123553, 2072,  123581, 2062   
123583, 2069,  123593, 2073,  123601, 2056,  123619, 2070,  123631, 2069,  123637, 2077   
123653, 2070,  123661, 2076,  123667, 2068,  123677, 2073,  123701, 2065,  123707, 2068   
123719, 2065,  123727, 2071,  123731, 2071,  123733, 2063,  123737, 2074,  123757, 2081   
123787, 2075,  123791, 2068,  123803, 2068,  123817, 2071,  123821, 2074,  123829, 2077   
123833, 2075,  123853, 2073,  123863, 2068,  123887, 2071,  123911, 2070,  123923, 2069   
123931, 2073,  123941, 2068,  123953, 2075,  123973, 2073,  123979, 2074,  123983, 2077   
123989, 2068,  123997, 2077,  124001, 2072,  124021, 2076,  124067, 2075,  124087, 2075   
124097, 2077,  124121, 2076,  124123, 2068,  124133, 2078,  124139, 2066,  124147, 2069   
124153, 2075,  124171, 2073,  124181, 2078,  124183, 2070,  124193, 2075,  124199, 2077   
124213, 2072,  124231, 2074,  124247, 2069,  124249, 2073,  124277, 2071,  124291, 2076   
124297, 2076,  124301, 2074,  124303, 2077,  124309, 2079,  124337, 2079,  124339, 2074   
124343, 2084,  124349, 2078,  124351, 2075,  124363, 2082,  124367, 2081,  124427, 2080   
124429, 2080,  124433, 2074,  124447, 2083,  124459, 2083,  124471, 2079,  124477, 2087   
124489, 2084,  124493, 2083,  124513, 2075,  124529, 2081,  124541, 2084,  124543, 2079   
124561, 2078,  124567, 2079,  124577, 2080,  124601, 2085,  124609, 2077,  124633, 2081   
124643, 2081,  124669, 2079,  124673, 2066,  124679, 2080,  124693, 2072,  124699, 2086   
124703, 2084,  124717, 2084,  124721, 2084,  124739, 2078,  124753, 2072,  124759, 2076   
124769, 2083,  124771, 2085,  124777, 2079,  124781, 2081,  124783, 2091,  124793, 2087   
124799, 2090,  124819, 2078,  124823, 2082,  124847, 2089,  124853, 2078,  124897, 2073   
124907, 2085,  124909, 2090,  124919, 2078,  124951, 2086,  124979, 2084,  124981, 2088   
124987, 2086,  124991, 2083,  125003, 2089,  125017, 2085,  125029, 2081,  125053, 2085   
125063, 2085,  125093, 2087,  125101, 2091,  125107, 2076,  125113, 2083,  125117, 2080   
125119, 2081,  125131, 2083,  125141, 2080,  125149, 2086,  125183, 2086,  125197, 2084   
125201, 2088,  125207, 2080,  125219, 2083,  125221, 2095,  125231, 2082,  125243, 2092   
125261, 2088,  125269, 2094,  125287, 2088,  125299, 2093,  125303, 2088,  125311, 2089   
125329, 2084,  125339, 2084,  125353, 2086,  125371, 2087,  125383, 2084,  125387, 2087   
125399, 2087,  125407, 2093,  125423, 2092,  125429, 2082,  125441, 2087,  125453, 2088   
125471, 2087,  125497, 2087,  125507, 2088,  125509, 2087,  125527, 2087,  125539, 2086   
125551, 2088,  125591, 2089,  125597, 2085,  125617, 2091,  125621, 2085,  125627, 2096   
125639, 2085,  125641, 2096,  125651, 2087,  125659, 2088,  125669, 2083,  125683, 2087   
125687, 2094,  125693, 2097,  125707, 2093,  125711, 2094,  125717, 2090,  125731, 2098   
 
Table 6. Continue 9 
 
125737, 2099,  125743, 2086,  125753, 2096,  125777, 2090,  125789, 2090,  125791, 2097   
125803, 2089,  125813, 2090,  125821, 2089,  125863, 2088,  125887, 2098,  125897, 2094   
125899, 2088,  125921, 2091,  125927, 2096,  125929, 2088,  125933, 2093,  125941, 2093   
125959, 2085,  125963, 2098,  126001, 2088,  126011, 2086,  126013, 2097,  126019, 2086   
126023, 2100,  126031, 2096,  126037, 2093,  126041, 2094,  126047, 2090,  126067, 2092   
126079, 2089,  126097, 2093,  126107, 2095,  126127, 2094,  126131, 2098,  126143, 2103   
126151, 2087,  126173, 2091,  126199, 2092,  126211, 2100,  126223, 2100,  126227, 2099   
126229, 2095,  126233, 2093,  126241, 2092,  126257, 2097,  126271, 2096,  126307, 2097   
126311, 2093,  126317, 2095,  126323, 2098,  126337, 2093,  126341, 2092,  126349, 2095   
126359, 2091,  126397, 2097,  126421, 2089,  126433, 2096,  126443, 2102,  126457, 2097   
126461, 2098,  126473, 2098,  126481, 2100,  126487, 2100,  126491, 2098,  126493, 2095   
126499, 2095,  126517, 2096,  126541, 2097,  126547, 2102,  126551, 2100,  126583, 2092   
126601, 2096,  126611, 2092,  126613, 2101,  126631, 2096,  126641, 2101,  126653, 2095   
126683, 2093,  126691, 2102,  126703, 2101,  126713, 2100,  126719, 2098,  126733, 2094   
126739, 2102,  126743, 2098,  126751, 2103,  126757, 2100,  126761, 2101,  126781, 2095   
126823, 2103,  126827, 2107,  126839, 2102,  126851, 2101,  126857, 2103,  126859, 2100   
126913, 2099,  126923, 2105,  126943, 2099,  126949, 2104,  126961, 2105,  126967, 2103   
126989, 2092,  127031, 2103,  127033, 2107,  127037, 2102,  127051, 2092,  127079, 2105   
127081, 2101,  127103, 2107,  127123, 2104,  127133, 2105,  127139, 2100,  127157, 2098   
127163, 2105,  127189, 2107,  127207, 2107,  127217, 2099,  127219, 2102,  127241, 2105   
127247, 2099,  127249, 2099,  127261, 2104,  127271, 2103,  127277, 2104,  127289, 2105   
127291, 2105,  127297, 2106,  127301, 2109,  127321, 2102,  127331, 2099,  127343, 2109   
127363, 2105,  127373, 2101,  127399, 2100,  127403, 2102,  127423, 2100,  127447, 2103   
127453, 2107,  127481, 2106,  127487, 2104,  127493, 2110,  127507, 2102,  127529, 2100   
127541, 2110,  127549, 2107,  127579, 2109,  127583, 2097,  127591, 2108,  127597, 2102   
127601, 2108,  127607, 2102,  127609, 2102,  127637, 2102,  127643, 2106,  127649, 2107   
127657, 2105,  127663, 2110,  127669, 2113,  127679, 2110,  127681, 2108,  127691, 2107   
127703, 2105,  127709, 2103,  127711, 2116,  127717, 2113,  127727, 2106,  127733, 2111   
127739, 2115,  127747, 2112,  127763, 2111,  127781, 2111,  127807, 2114,  127817, 2112   
127819, 2112,  127837, 2117,  127843, 2113,  127849, 2108,  127859, 2114,  127867, 2109   
127873, 2108,  127877, 2103,  127913, 2110,  127921, 2103,  127931, 2111,  127951, 2110   
127973, 2112,  127979, 2113,  127997, 2107,  128021, 2114,  128033, 2114,  128047, 2112   
128053, 2114,  128099, 2114,  128111, 2113,  128113, 2108,  128119, 2111,  128147, 2110   
128153, 2112,  128159, 2110,  128173, 2110,  128189, 2109,  128201, 2113,  128203, 2102   
128213, 2109,  128221, 2111,  128237, 2112,  128239, 2111,  128257, 2111,  128273, 2111   
128287, 2108,  128291, 2113,  128311, 2110,  128321, 2115,  128327, 2104,  128339, 2112   
128341, 2113,  128347, 2114,  128351, 2112,  128377, 2106,  128389, 2110,  128393, 2114   
128399, 2110,  128411, 2115,  128413, 2113,  128431, 2114,  128437, 2118,  128449, 2110   
128461, 2110,  128467, 2113,  128473, 2117,  128477, 2110,  128483, 2109,  128489, 2113   
128509, 2110,  128519, 2116,  128521, 2106,  128549, 2111,  128551, 2116,  128563, 2113   
128591, 2117,  128599, 2108,  128603, 2113,  128621, 2112,  128629, 2117,  128657, 2112   
 
Table 6. Continue 10 
 
128659, 2119,  128663, 2111,  128669, 2106,  128677, 2112,  128683, 2117,  128693, 2113   
128717, 2108,  128747, 2115,  128749, 2110,  128761, 2117,  128767, 2113,  128813, 2118   
128819, 2117,  128831, 2113,  128833, 2118,  128837, 2114,  128857, 2109,  128861, 2119   
128873, 2114,  128879, 2120,  128881, 2116,  128903, 2113,  128923, 2117,  128939, 2116   
128941, 2111,  128951, 2115,  128959, 2115,  128969, 2110,  128971, 2120,  128981, 2113   
128983, 2112,  128987, 2116,  128993, 2115,  129001, 2117,  129011, 2119,  129023, 2116   
129037, 2119,  129049, 2115,  129061, 2115,  129083, 2118,  129089, 2125,  129097, 2120   
129113, 2112,  129119, 2115,  129121, 2116,  129127, 2118,  129169, 2113,  129187, 2112   
129193, 2116,  129197, 2116,  129209, 2119,  129221, 2120,  129223, 2114,  129229, 2113   
129263, 2115,  129277, 2117,  129281, 2115,  129287, 2113,  129289, 2128,  129293, 2119   
129313, 2121,  129341, 2125,  129347, 2122,  129361, 2128,  129379, 2123,  129401, 2116   
129403, 2120,  129419, 2116,  129439, 2116,  129443, 2121,  129449, 2116,  129457, 2127   
129461, 2119,  129469, 2119,  129491, 2124,  129497, 2121,  129499, 2117,  129509, 2118   
129517, 2127,  129527, 2121,  129529, 2122,  129533, 2115,  129539, 2123,  129553, 2127   
129581, 2120,  129587, 2120,  129589, 2116,  129593, 2122,  129607, 2121,  129629, 2121   
129631, 2125,  129641, 2119,  129643, 2117,  129671, 2120,  129707, 2113,  129719, 2132   
129733, 2125,  129737, 2125,  129749, 2117,  129757, 2124,  129763, 2119,  129769, 2124   
129793, 2127,  129803, 2124,  129841, 2118,  129853, 2120,  129887, 2129,  129893, 2128   
129901, 2125,  129917, 2126,  129919, 2126,  129937, 2122,  129953, 2124,  129959, 2130   
129967, 2120,  129971, 2124,  130003, 2127,  130021, 2124,  130027, 2126,  130043, 2125   
130051, 2124,  130057, 2131,  130069, 2134,  130073, 2127,  130079, 2125,  130087, 2131   
130099, 2130,  130121, 2125,  130127, 2125,  130147, 2128,  130171, 2134,  130183, 2133   
130199, 2127,  130201, 2129,  130211, 2128,  130223, 2128,  130241, 2130,  130253, 2132   
130259, 2127,  130261, 2127,  130267, 2134,  130279, 2123,  130303, 2130,  130307, 2123   
130321, 2130,  130337, 2130,  130343, 2132,  130349, 2137,  130363, 2126,  130367, 2128   
130369, 2133,  130379, 2133,  130399, 2132,  130409, 2135,  130411, 2135,  130423, 2122   
130439, 2135,  130447, 2131,  130457, 2133,  130469, 2129,  130477, 2133,  130483, 2127   
130489, 2130,  130513, 2134,  130517, 2129,  130523, 2129,  130531, 2128,  130547, 2128   
130553, 2130,  130579, 2127,  130589, 2134,  130619, 2131,  130621, 2138,  130631, 2127   
130633, 2131,  130639, 2129,  130643, 2132,  130649, 2132,  130651, 2137,  130657, 2129   
130681, 2138,  130687, 2128,  130693, 2130,  130699, 2133,  130729, 2141,  130769, 2134   
130783, 2131,  130787, 2131,  130807, 2128,  130811, 2131,  130817, 2136,  130829, 2136   
130841, 2131,  130843, 2134,  130859, 2132,  130873, 2136,  130927, 2135,  130957, 2134   
130969, 2138,  130973, 2133,  130981, 2136,  130987, 2128,  131009, 2130,  131011, 2133   
131023, 2140,  131041, 2132,  131059, 2134,  131063, 2135,  131071, 2139,  131072, 2141   
131101, 2133,  131111, 2134,  131113, 2133,  131129, 2136,  131143, 2135,  131149, 2139   
131171, 2139,  131203, 2142,  131213, 2133,  131221, 2139,  131231, 2139,  131249, 2136   
131251, 2137,  131267, 2140,  131293, 2135,  131297, 2141,  131303, 2139,  131311, 2137   
131317, 2141,  131321, 2143,  131357, 2141,  131363, 2138,  131371, 2141,  131381, 2144   
131413, 2144,  131431, 2148,  131437, 2142,  131441, 2142,  131447, 2144,  131449, 2140   
131477, 2141,  131479, 2142,  131489, 2139,  131497, 2134,  131501, 2142,  131507, 2148   
 
Table 6. Continue 11 
 
131519, 2138,  131543, 2143,  131561, 2143,  131581, 2138,  131591, 2145,  131611, 2141   
131617, 2141,  131627, 2133,  131639, 2136,  131641, 2138,  131671, 2142,  131687, 2138   
131701, 2139,  131707, 2138,  131711, 2143,  131713, 2139,  131731, 2144,  131743, 2142   
131749, 2143,  131759, 2142,  131771, 2140,  131777, 2144,  131779, 2139,  131783, 2142   
131797, 2139,  131837, 2141,  131839, 2142,  131849, 2139,  131861, 2139,  131891, 2145   
131893, 2145,  131899, 2143,  131909, 2144,  131927, 2148,  131933, 2140,  131939, 2152   
131941, 2140,  131947, 2148,  131959, 2145,  131969, 2141,  132001, 2142,  132019, 2143   
132047, 2143,  132049, 2147,  132059, 2140,  132071, 2142,  132103, 2136,  132109, 2142   
132113, 2149,  132137, 2147,  132151, 2141,  132157, 2145,  132169, 2145,  132173, 2143   
132199, 2145,  132229, 2147,  132233, 2146,  132241, 2145,  132247, 2146,  132257, 2147   
132263, 2149,  132283, 2143,  132287, 2150,  132299, 2149,  132313, 2150,  132329, 2151   
132331, 2144,  132347, 2144,  132361, 2149,  132367, 2148,  132371, 2144,  132383, 2146   
132403, 2147,  132409, 2141,  132421, 2143,  132437, 2148,  132439, 2146,  132469, 2148   
132491, 2146,  132499, 2142,  132511, 2151,  132523, 2145,  132527, 2147,  132529, 2152   
132533, 2149,  132541, 2146,  132547, 2145,  132589, 2151,  132607, 2151,  132611, 2145   
132619, 2148,  132623, 2151,  132631, 2149,  132637, 2156,  132647, 2148,  132661, 2149   
132667, 2156,  132679, 2154,  132689, 2146,  132697, 2149,  132701, 2153,  132707, 2152   
132709, 2148,  132721, 2154,  132739, 2152,  132749, 2154,  132751, 2152,  132757, 2147   
132761, 2152,  132763, 2152,  132817, 2156,  132833, 2145,  132851, 2158,  132857, 2147   
132859, 2150,  132863, 2150,  132887, 2148,  132893, 2155,  132911, 2151,  132929, 2148   
132947, 2149,  132949, 2152,  132953, 2149,  132961, 2145,  132967, 2153,  132971, 2153   
132989, 2151,  133013, 2153,  133033, 2151,  133039, 2148,  133051, 2155,  133069, 2150   
133073, 2151,  133087, 2153,  133097, 2155,  133103, 2150,  133109, 2147,  133117, 2154   
133121, 2148,  133153, 2153,  133157, 2150,  133169, 2150,  133183, 2153,  133187, 2153   
133201, 2153,  133213, 2152,  133241, 2152,  133253, 2156,  133261, 2152,  133271, 2149   
133277, 2159,  133279, 2152,  133283, 2152,  133303, 2159,  133319, 2157,  133321, 2155   
133327, 2156,  133337, 2153,  133349, 2148,  133351, 2148,  133379, 2154,  133387, 2152   
133391, 2154,  133403, 2153,  133417, 2157,  133439, 2155,  133447, 2158,  133451, 2156   
133481, 2159,  133493, 2154,  133499, 2157,  133519, 2154,  133541, 2158,  133543, 2159   
133559, 2151,  133571, 2157,  133583, 2152,  133597, 2161,  133631, 2153,  133633, 2159   
133649, 2155,  133657, 2161,  133669, 2160,  133673, 2159,  133691, 2160,  133697, 2162   
133709, 2155,  133711, 2158,  133717, 2154,  133723, 2161,  133733, 2157,  133769, 2154   
133781, 2159,  133801, 2161,  133811, 2159,  133813, 2166,  133831, 2161,  133843, 2163   
133853, 2165,  133873, 2168,  133877, 2165,  133919, 2160,  133949, 2158,  133963, 2160   
133967, 2164,  133979, 2163,  133981, 2165,  133993, 2164,  133999, 2163,  134033, 2156   
134039, 2155,  134047, 2156,  134053, 2160,  134059, 2169,  134077, 2158,  134081, 2164   
134087, 2161,  134089, 2153,  134093, 2162,  134129, 2164,  134153, 2165,  134161, 2161   
134171, 2161,  134177, 2159,  134191, 2162,  134207, 2168,  134213, 2161,  134219, 2165   
134227, 2166,  134243, 2165,  134257, 2160,  134263, 2162,  134269, 2165,  134287, 2159   
134291, 2164,  134293, 2162,  134327, 2165,  134333, 2165,  134339, 2164,  134341, 2163   
134353, 2164,  134359, 2166,  134363, 2172,  134369, 2166,  134371, 2166,  134399, 2165   
 
Table 6. Continue 12 
 
134401, 2165,  134417, 2162,  134437, 2172,  134443, 2160,  134471, 2166,  134489, 2168   
134503, 2165,  134507, 2169,  134513, 2165,  134581, 2166,  134587, 2167,  134591, 2158   
134593, 2171,  134597, 2164,  134609, 2166,  134639, 2163,  134669, 2167,  134677, 2168   
134681, 2169,  134683, 2169,  134689, 2163,  134699, 2163,  134707, 2169,  134731, 2166   
134741, 2168,  134753, 2170,  134777, 2165,  134789, 2168,  134807, 2166,  134837, 2168   
134839, 2170,  134851, 2168,  134857, 2167,  134867, 2163,  134873, 2171,  134887, 2170   
134909, 2165,  134917, 2165,  134921, 2170,  134923, 2166,  134947, 2166,  134951, 2168   
134989, 2171,  134999, 2174,  135007, 2168,  135017, 2167,  135019, 2167,  135029, 2169   
135043, 2173,  135049, 2172,  135059, 2168,  135077, 2173,  135089, 2168,  135101, 2174   
135119, 2165,  135131, 2169,  135151, 2170,  135173, 2172,  135181, 2173,  135193, 2171   
135197, 2173,  135209, 2175,  135211, 2172,  135221, 2171,  135241, 2169,  135257, 2171   
135271, 2177,  135277, 2171,  135281, 2172,  135283, 2173,  135301, 2174,  135319, 2170   
135329, 2173,  135347, 2169,  135349, 2174,  135353, 2176,  135367, 2167,  135389, 2172   
135391, 2165,  135403, 2170,  135409, 2172,  135427, 2177,  135431, 2171,  135433, 2174   
135449, 2180,  135461, 2169,  135463, 2169,  135467, 2167,  135469, 2168,  135479, 2171   
135497, 2171,  135511, 2175,  135533, 2176,  135559, 2171,  135571, 2178,  135581, 2177   
135589, 2172,  135593, 2181,  135599, 2174,  135601, 2172,  135607, 2173,  135613, 2179   
135617, 2172,  135623, 2179,  135637, 2176,  135647, 2177,  135649, 2172,  135661, 2177   
135671, 2179,  135697, 2176,  135701, 2177,  135719, 2172,  135721, 2175,  135727, 2176   
135731, 2176,  135743, 2173,  135757, 2172,  135781, 2168,  135787, 2184,  135799, 2173   
135829, 2175,  135841, 2179,  135851, 2176,  135859, 2175,  135887, 2177,  135893, 2174   
135899, 2178,  135911, 2180,  135913, 2173,  135929, 2181,  135937, 2184,  135977, 2182   
135979, 2179,  136013, 2181,  136027, 2180,  136033, 2177,  136043, 2180,  136057, 2174   
136067, 2178,  136069, 2178,  136093, 2180,  136099, 2172,  136111, 2182,  136133, 2182   
136139, 2174,  136163, 2183,  136177, 2171,  136189, 2180,  136193, 2183,  136207, 2181   
136217, 2181,  136223, 2184,  136237, 2182,  136247, 2183,  136261, 2182,  136273, 2179   
136277, 2183,  136303, 2175,  136309, 2178,  136319, 2180,  136327, 2191,  136333, 2180   
136337, 2179,  136343, 2182,  136351, 2179,  136361, 2177,  136373, 2172,  136379, 2183   
136393, 2186,  136397, 2180,  136399, 2180,  136403, 2182,  136417, 2188,  136421, 2180   
136429, 2180,  136447, 2183,  136453, 2181,  136463, 2190,  136471, 2181,  136481, 2184   
136483, 2185,  136501, 2186,  136511, 2184,  136519, 2182,  136523, 2186,  136531, 2180   
136537, 2185,  136541, 2186,  136547, 2185,  136559, 2182,  136573, 2185,  136601, 2181   
136603, 2180,  136607, 2184,  136621, 2182,  136649, 2185,  136651, 2181,  136657, 2187   
136691, 2181,  136693, 2184,  136709, 2183,  136711, 2184,  136727, 2181,  136733, 2186   
136739, 2187,  136751, 2181,  136753, 2185,  136769, 2187,  136777, 2184,  136811, 2183   
136813, 2192,  136841, 2187,  136849, 2186,  136859, 2187,  136861, 2184,  136879, 2186   
136883, 2188,  136889, 2184,  136897, 2191,  136943, 2193,  136949, 2178,  136951, 2191   
136963, 2182,  136973, 2188,  136979, 2185,  136987, 2183,  136991, 2193,  136993, 2194   
136999, 2189,  137029, 2185,  137077, 2185,  137087, 2197,  137089, 2188,  137117, 2192   
137119, 2185,  137131, 2189,  137143, 2190,  137147, 2191,  137153, 2195,  137177, 2196   
137183, 2192,  137191, 2187,  137197, 2191,  137201, 2191,  137209, 2187,  137219, 2194   
 
Table 6. Continue 13 
 
137239, 2185,  137251, 2188,  137273, 2189,  137279, 2193,  137303, 2196,  137321, 2193   
137339, 2191,  137341, 2192,  137353, 2194,  137359, 2195,  137363, 2190,  137369, 2188   
137383, 2190,  137387, 2192,  137393, 2192,  137399, 2188,  137413, 2186,  137437, 2188   
137443, 2192,  137447, 2194,  137453, 2197,  137477, 2194,  137483, 2194,  137491, 2196   
137507, 2193,  137519, 2185,  137537, 2188,  137567, 2186,  137573, 2195,  137587, 2195   
137593, 2190,  137597, 2189,  137623, 2191,  137633, 2194,  137639, 2199,  137653, 2187   
137659, 2193,  137699, 2197,  137707, 2193,  137713, 2198,  137723, 2192,  137737, 2196   
137743, 2192,  137771, 2190,  137777, 2193,  137791, 2193,  137803, 2195,  137827, 2192   
137831, 2194,  137849, 2191,  137867, 2193,  137869, 2196,  137873, 2194,  137909, 2199   
137911, 2191,  137927, 2196,  137933, 2198,  137941, 2200,  137947, 2196,  137957, 2201   
137983, 2193,  137993, 2199,  137999, 2197,  138007, 2193,  138041, 2195,  138053, 2191   
138059, 2201,  138071, 2200,  138077, 2198,  138079, 2192,  138101, 2202,  138107, 2194   
138113, 2193,  138139, 2191,  138143, 2192,  138157, 2203,  138163, 2199,  138179, 2201   
138181, 2199,  138191, 2198,  138197, 2201,  138209, 2197,  138239, 2201,  138241, 2199   
138247, 2196,  138251, 2198,  138283, 2199,  138289, 2200,  138311, 2193,  138319, 2201   
138323, 2197,  138337, 2202,  138349, 2192,  138371, 2200,  138373, 2202,  138389, 2205   
138401, 2201,  138403, 2201,  138407, 2202,  138427, 2203,  138433, 2204,  138449, 2201   
138451, 2204,  138461, 2199,  138469, 2202,  138493, 2196,  138497, 2199,  138511, 2204   
138517, 2200,  138547, 2207,  138559, 2199,  138563, 2201,  138569, 2197,  138571, 2199   
138577, 2195,  138581, 2203,  138587, 2199,  138599, 2203,  138617, 2205,  138629, 2210   
138637, 2206,  138641, 2201,  138647, 2207,  138661, 2204,  138679, 2206,  138683, 2198   
138727, 2209,  138731, 2207,  138739, 2202,  138763, 2201,  138793, 2197,  138797, 2205   
138799, 2206,  138821, 2207,  138829, 2203,  138841, 2208,  138863, 2203,  138869, 2204   
138883, 2200,  138889, 2201,  138893, 2200,  138899, 2203,  138917, 2201,  138923, 2202   
138937, 2203,  138959, 2196,  138967, 2203,  138977, 2203,  139021, 2208,  139033, 2208   
139067, 2204,  139079, 2208,  139091, 2203,  139109, 2206,  139121, 2205,  139123, 2208   
139129, 2208,  139133, 2208,  139169, 2204,  139177, 2204,  139187, 2210,  139199, 2208   
139201, 2206,  139241, 2210,  139267, 2208,  139273, 2206,  139291, 2211,  139297, 2207   
139301, 2207,  139303, 2208,  139309, 2202,  139313, 2206,  139333, 2210,  139339, 2204   
139343, 2212,  139361, 2204,  139367, 2208,  139369, 2205,  139387, 2209,  139393, 2215   
139397, 2203,  139409, 2202,  139423, 2205,  139429, 2211,  139439, 2206,  139457, 2213   
139459, 2207,  139483, 2209,  139487, 2216,  139493, 2216,  139501, 2209,  139511, 2215   
139537, 2201,  139547, 2201,  139571, 2205,  139589, 2212,  139591, 2209,  139597, 2206   
139609, 2212,  139619, 2216,  139627, 2205,  139661, 2214,  139663, 2217,  139681, 2210   
139697, 2213,  139703, 2212,  139709, 2209,  139721, 2209,  139729, 2208,  139739, 2209   
139747, 2206,  139753, 2213,  139759, 2210,  139787, 2203,  139801, 2207,  139813, 2210   
139831, 2205,  139837, 2208,  139861, 2219,  139871, 2214,  139883, 2211,  139891, 2212   
139901, 2212,  139907, 2208,  139921, 2209,  139939, 2208,  139943, 2204,  139967, 2216   
139969, 2214,  139981, 2218,  139987, 2215,  139991, 2212,  139999, 2210,  140009, 2210   
140053, 2211,  140057, 2213,  140069, 2215,  140071, 2217,  140111, 2215,  140123, 2211   
140143, 2207,  140159, 2214,  140167, 2218,  140171, 2209,  140177, 2210,  140191, 2217   
 
Table 6. Continue 14 
 
140197, 2216,  140207, 2213,  140221, 2215,  140227, 2214,  140237, 2218,  140249, 2223   
140263, 2213,  140269, 2213,  140281, 2216,  140297, 2221,  140317, 2205,  140321, 2216   
140333, 2210,  140339, 2211,  140351, 2216,  140363, 2213,  140381, 2220,  140401, 2221   
140407, 2219,  140411, 2215,  140417, 2217,  140419, 2220,  140423, 2211,  140443, 2220   
140449, 2222,  140453, 2217,  140473, 2221,  140477, 2216,  140521, 2216,  140527, 2220   
140533, 2216,  140549, 2220,  140551, 2222,  140557, 2215,  140587, 2218,  140593, 2216   
140603, 2218,  140611, 2219,  140617, 2221,  140627, 2223,  140629, 2214,  140639, 2215   
140659, 2221,  140663, 2227,  140677, 2212,  140681, 2222,  140683, 2215,  140689, 2219   
140717, 2222,  140729, 2218,  140731, 2219,  140741, 2220,  140759, 2221,  140761, 2219   
140773, 2219,  140779, 2223,  140797, 2219,  140813, 2220,  140827, 2214,  140831, 2220   
140837, 2223,  140839, 2224,  140863, 2217,  140867, 2222,  140869, 2220,  140891, 2217   
140893, 2225,  140897, 2222,  140909, 2219,  140929, 2217,  140939, 2216,  140977, 2220   
140983, 2222,  140989, 2219,  141023, 2221,  141041, 2221,  141061, 2227,  141067, 2223   
141073, 2219,  141079, 2223,  141101, 2215,  141107, 2226,  141121, 2219,  141131, 2218   
141157, 2223,  141161, 2222,  141179, 2230,  141181, 2229,  141199, 2225,  141209, 2221   
141221, 2225,  141223, 2221,  141233, 2227,  141241, 2232,  141257, 2224,  141263, 2215   
141269, 2218,  141277, 2225,  141283, 2221,  141301, 2224,  141307, 2224,  141311, 2221   
141319, 2225,  141353, 2227,  141359, 2224,  141371, 2225,  141397, 2224,  141403, 2229   
141413, 2224,  141439, 2225,  141443, 2227,  141461, 2219,  141481, 2230,  141497, 2231   
141499, 2227,  141509, 2232,  141511, 2231,  141529, 2225,  141539, 2227,  141551, 2230   
141587, 2225,  141601, 2223,  141613, 2230,  141619, 2233,  141623, 2227,  141629, 2227   
141637, 2227,  141649, 2235,  141653, 2230,  141667, 2225,  141671, 2230,  141677, 2221   
141679, 2230,  141689, 2226,  141697, 2222,  141707, 2230,  141709, 2227,  141719, 2234   
141731, 2234,  141761, 2232,  141767, 2226,  141769, 2227,  141773, 2229,  141793, 2231   
141803, 2232,  141811, 2230,  141829, 2232,  141833, 2234,  141851, 2230,  141853, 2231   
141863, 2236,  141871, 2231,  141907, 2224,  141917, 2229,  141931, 2233,  141937, 2238   
141941, 2232,  141959, 2233,  141961, 2234,  141971, 2227,  141991, 2226,  142007, 2227   
142019, 2228,  142031, 2233,  142039, 2232,  142049, 2235,  142057, 2232,  142061, 2230   
142067, 2234,  142097, 2232,  142099, 2239,  142111, 2237,  142123, 2232,  142151, 2223   
142157, 2233,  142159, 2233,  142169, 2236,  142183, 2235,  142189, 2234,  142193, 2239   
142211, 2238,  142217, 2233,  142223, 2230,  142231, 2236,  142237, 2232,  142271, 2241   
142297, 2232,  142319, 2231,  142327, 2230,  142357, 2232,  142369, 2235,  142381, 2239   
142391, 2239,  142403, 2234,  142421, 2235,  142427, 2237,  142433, 2235,  142453, 2236   
142469, 2233,  142501, 2240,  142529, 2233,  142537, 2235,  142543, 2234,  142547, 2236   
142553, 2235,  142559, 2236,  142567, 2234,  142573, 2234,  142589, 2238,  142591, 2234   
142601, 2236,  142607, 2236,  142609, 2231,  142619, 2233,  142657, 2238,  142673, 2238   
142697, 2239,  142699, 2231,  142711, 2241,  142733, 2237,  142757, 2230,  142759, 2237   
142771, 2236,  142787, 2233,  142789, 2243,  142799, 2230,  142811, 2236,  142837, 2239   
142841, 2239,  142867, 2241,  142871, 2232,  142873, 2240,  142897, 2235,  142903, 2242   
142907, 2237,  142939, 2234,  142949, 2243,  142963, 2235,  142969, 2240,  142973, 2236   
142979, 2240,  142981, 2239,  142993, 2237,  143053, 2243,  143063, 2240,  143093, 2233   
 
Table 6. Continue 15 
 
143107, 2235,  143111, 2239,  143113, 2240,  143137, 2240,  143141, 2238,  143159, 2242   
143177, 2240,  143197, 2236,  143239, 2241,  143243, 2239,  143249, 2245,  143257, 2237   
143261, 2239,  143263, 2241,  143281, 2240,  143287, 2236,  143291, 2244,  143329, 2244   
143333, 2243,  143357, 2243,  143387, 2241,  143401, 2244,  143413, 2238,  143419, 2242   
143443, 2243,  143461, 2240,  143467, 2244,  143477, 2243,  143483, 2243,  143489, 2238   
143501, 2245,  143503, 2242,  143509, 2241,  143513, 2241,  143519, 2242,  143527, 2242   
143537, 2245,  143551, 2243,  143567, 2241,  143569, 2245,  143573, 2235,  143593, 2243   
143609, 2245,  143617, 2243,  143629, 2252,  143641, 2253,  143651, 2243,  143653, 2246   
143669, 2243,  143677, 2244,  143687, 2246,  143699, 2244,  143711, 2243,  143719, 2246   
143729, 2245,  143743, 2246,  143779, 2245,  143791, 2243,  143797, 2240,  143807, 2244   
143813, 2245,  143821, 2240,  143827, 2254,  143831, 2242,  143833, 2250,  143873, 2238   
143879, 2247,  143881, 2243,  143909, 2245,  143947, 2255,  143953, 2246,  143971, 2244   
143977, 2241,  143981, 2246,  143999, 2247,  144013, 2252,  144031, 2251,  144037, 2243   
144061, 2252,  144071, 2247,  144073, 2255,  144103, 2257,  144139, 2241,  144161, 2251   
144163, 2251,  144167, 2244,  144169, 2249,  144173, 2249,  144203, 2254,  144223, 2248   
144241, 2251,  144247, 2258,  144253, 2250,  144259, 2251,  144271, 2251,  144289, 2251   
144299, 2247,  144307, 2253,  144311, 2250,  144323, 2250,  144341, 2252,  144349, 2250   
144379, 2247,  144383, 2253,  144407, 2256,  144409, 2255,  144413, 2248,  144427, 2247   
144439, 2253,  144451, 2247,  144461, 2256,  144479, 2252,  144481, 2250,  144497, 2247   
144511, 2255,  144539, 2250,  144541, 2245,  144563, 2249,  144569, 2254,  144577, 2250   
144583, 2252,  144589, 2252,  144593, 2255,  144611, 2255,  144629, 2256,  144659, 2258   
144667, 2256,  144671, 2244,  144701, 2257,  144709, 2255,  144719, 2250,  144731, 2253   
144737, 2253,  144751, 2252,  144757, 2244,  144763, 2253,  144773, 2250,  144779, 2256   
144791, 2250,  144817, 2249,  144829, 2258,  144839, 2253,  144847, 2257,  144883, 2253   
144887, 2254,  144889, 2254,  144899, 2254,  144917, 2254,  144931, 2251,  144941, 2255   
144961, 2257,  144967, 2251,  144973, 2256,  144983, 2257,  145007, 2255,  145009, 2262   
145021, 2265,  145031, 2263,  145037, 2256,  145043, 2257,  145063, 2265,  145069, 2260   
145091, 2255,  145109, 2252,  145121, 2257,  145133, 2264,  145139, 2262,  145177, 2256   
145193, 2266,  145207, 2261,  145213, 2257,  145219, 2266,  145253, 2260,  145259, 2263   
145267, 2264,  145283, 2264,  145289, 2264,  145303, 2262,  145307, 2257,  145349, 2258   
145361, 2258,  145381, 2257,  145391, 2262,  145399, 2262,  145417, 2257,  145423, 2262   
145433, 2272,  145441, 2257,  145451, 2262,  145459, 2265,  145463, 2258,  145471, 2268   
145477, 2268,  145487, 2261,  145501, 2262,  145511, 2261,  145513, 2262,  145517, 2272   
145531, 2263,  145543, 2265,  145547, 2261,  145549, 2262,  145577, 2264,  145589, 2271   
145601, 2258,  145603, 2263,  145633, 2269,  145637, 2273,  145643, 2267,  145661, 2265   
145679, 2261,  145681, 2264,  145687, 2273,  145703, 2272,  145709, 2272,  145721, 2262   
145723, 2265,  145753, 2267,  145757, 2268,  145759, 2273,  145771, 2273,  145777, 2268   
145799, 2271,  145807, 2269,  145819, 2273,  145823, 2272,  145829, 2262,  145861, 2263   
145879, 2269,  145897, 2270,  145903, 2266,  145931, 2270,  145933, 2270,  145949, 2275   
145963, 2266,  145967, 2275,  145969, 2267,  145987, 2263,  145991, 2267,  146009, 2262   
146011, 2274,  146021, 2277,  146023, 2271,  146033, 2273,  146051, 2264,  146057, 2273   
 
Table 6. Continue 16 
 
146059, 2271,  146063, 2274,  146077, 2271,  146093, 2276,  146099, 2266,  146117, 2267   
146141, 2278,  146161, 2278,  146173, 2265,  146191, 2268,  146197, 2273,  146203, 2267   
146213, 2274,  146221, 2272,  146239, 2270,  146249, 2277,  146273, 2275,  146291, 2269   
146297, 2277,  146299, 2272,  146309, 2274,  146317, 2278,  146323, 2269,  146347, 2270   
146359, 2275,  146369, 2276,  146381, 2272,  146383, 2274,  146389, 2270,  146407, 2272   
146417, 2271,  146423, 2281,  146437, 2274,  146449, 2270,  146477, 2270,  146513, 2272   
146519, 2273,  146521, 2275,  146527, 2280,  146539, 2266,  146543, 2269,  146563, 2277   
146581, 2272,  146603, 2275,  146609, 2277,  146617, 2276,  146639, 2271,  146647, 2268   
146669, 2269,  146677, 2269,  146681, 2268,  146683, 2269,  146689, 2275,  146701, 2277   
146719, 2277,  146743, 2279,  146749, 2275,  146767, 2270,  146777, 2272,  146801, 2270   
146807, 2279,  146819, 2279,  146833, 2280,  146837, 2267,  146843, 2271,  146849, 2277   
146857, 2284,  146891, 2277,  146893, 2275,  146917, 2276,  146921, 2276,  146933, 2275   
146941, 2277,  146953, 2276,  146977, 2272,  146983, 2280,  146987, 2280,  146989, 2276   
147011, 2281,  147029, 2280,  147031, 2278,  147047, 2272,  147073, 2274,  147083, 2279   
147089, 2272,  147097, 2272,  147107, 2278,  147137, 2281,  147139, 2285,  147151, 2286   
147163, 2279,  147179, 2286,  147197, 2276,  147209, 2281,  147211, 2281,  147221, 2283   
147227, 2278,  147229, 2287,  147253, 2278,  147263, 2280,  147283, 2279,  147289, 2279   
147293, 2280,  147299, 2284,  147311, 2278,  147319, 2273,  147331, 2282,  147341, 2278   
147347, 2287,  147353, 2277,  147377, 2270,  147391, 2276,  147397, 2284,  147401, 2276   
147409, 2280,  147419, 2273,  147449, 2282,  147451, 2280,  147457, 2281,  147481, 2283   
147487, 2283,  147503, 2283,  147517, 2275,  147541, 2280,  147547, 2278,  147551, 2276   
147557, 2282,  147571, 2281,  147583, 2279,  147607, 2291,  147613, 2279,  147617, 2275   
147629, 2291,  147647, 2284,  147661, 2285,  147671, 2279,  147673, 2287,  147689, 2282   
147703, 2284,  147709, 2287,  147727, 2282,  147739, 2281,  147743, 2286,  147761, 2281   
147769, 2278,  147773, 2281,  147779, 2285,  147787, 2286,  147793, 2281,  147799, 2275   
147811, 2281,  147827, 2289,  147853, 2282,  147859, 2282,  147863, 2285,  147881, 2291   
147919, 2280,  147937, 2276,  147949, 2287,  147977, 2287,  147997, 2283,  148013, 2286   
148021, 2280,  148061, 2292,  148063, 2286,  148073, 2288,  148079, 2276,  148091, 2288   
148123, 2291,  148139, 2284,  148147, 2286,  148151, 2286,  148153, 2283,  148157, 2278   
148171, 2280,  148193, 2287,  148199, 2285,  148201, 2289,  148207, 2282,  148229, 2286   
148243, 2283,  148249, 2277,  148279, 2282,  148301, 2286,  148303, 2284,  148331, 2292   
148339, 2292,  148361, 2285,  148367, 2288,  148381, 2287,  148387, 2293,  148399, 2286   
148403, 2286,  148411, 2285,  148429, 2288,  148439, 2286,  148457, 2289,  148469, 2285   
148471, 2291,  148483, 2291,  148501, 2284,  148513, 2283,  148517, 2291,  148531, 2286   
148537, 2290,  148549, 2286,  148573, 2295,  148579, 2280,  148609, 2282,  148627, 2287   
148633, 2293,  148639, 2291,  148663, 2282,  148667, 2298,  148669, 2289,  148691, 2294   
148693, 2294,  148711, 2287,  148721, 2297,  148723, 2292,  148727, 2296,  148747, 2283   
148763, 2286,  148781, 2293,  148783, 2296,  148793, 2291,  148817, 2289,  148829, 2292   
148853, 2289,  148859, 2290,  148861, 2292,  148867, 2298,  148873, 2295,  148877, 2297   
148891, 2290,  148913, 2291,  148921, 2294,  148927, 2285,  148931, 2298,  148933, 2290   
148949, 2285,  148957, 2292,  148961, 2286,  148991, 2293,  148997, 2294,  149011, 2289   
 
Table 6. Continue 17 
 
149021, 2296,  149027, 2296,  149033, 2294,  149053, 2289,  149057, 2290,  149059, 2294   
149069, 2296,  149077, 2292,  149087, 2291,  149099, 2291,  149101, 2292,  149111, 2293   
149113, 2294,  149119, 2296,  149143, 2293,  149153, 2289,  149159, 2291,  149161, 2295   
149173, 2296,  149183, 2291,  149197, 2288,  149213, 2293,  149239, 2297,  149249, 2296   
149251, 2290,  149257, 2301,  149269, 2297,  149287, 2296,  149297, 2299,  149309, 2297   
149323, 2287,  149333, 2292,  149341, 2297,  149351, 2294,  149371, 2301,  149377, 2303   
149381, 2294,  149393, 2294,  149399, 2289,  149411, 2298,  149417, 2298,  149419, 2296   
149423, 2294,  149441, 2299,  149459, 2289,  149489, 2298,  149491, 2294,  149497, 2297   
149503, 2295,  149519, 2294,  149521, 2302,  149531, 2302,  149533, 2294,  149543, 2300   
149551, 2301,  149561, 2300,  149563, 2294,  149579, 2300,  149603, 2298,  149623, 2296   
149627, 2301,  149629, 2306,  149689, 2296,  149711, 2300,  149713, 2299,  149717, 2296   
149729, 2298,  149731, 2297,  149749, 2304,  149759, 2292,  149767, 2299,  149771, 2303   
149791, 2299,  149803, 2297,  149827, 2296,  149837, 2295,  149839, 2304,  149861, 2301   
149867, 2300,  149873, 2298,  149893, 2305,  149899, 2301,  149909, 2305,  149911, 2299   
149921, 2306,  149939, 2297,  149953, 2299,  149969, 2305,  149971, 2302,  149993, 2291   
150001, 2298,  150011, 2292,  150041, 2293,  150053, 2297,  150061, 2301,  150067, 2297   
150077, 2297,  150083, 2298,  150089, 2296,  150091, 2295,  150097, 2295,  150107, 2301   
150131, 2300,  150151, 2296,  150169, 2302,  150193, 2297,  150197, 2305,  150203, 2295   
150209, 2297,  150211, 2302,  150217, 2302,  150221, 2304,  150223, 2298,  150239, 2300   
150247, 2301,  150287, 2301,  150299, 2310,  150301, 2295,  150323, 2300,  150329, 2304   
150343, 2305,  150373, 2305,  150377, 2302,  150379, 2309,  150383, 2308,  150401, 2307   
150407, 2301,  150413, 2300,  150427, 2312,  150431, 2310,  150439, 2305,  150473, 2310   
150497, 2311,  150503, 2303,  150517, 2305,  150523, 2298,  150533, 2303,  150551, 2304   
150559, 2301,  150571, 2299,  150583, 2314,  150587, 2304,  150589, 2304,  150607, 2301   
150611, 2303,  150617, 2306,  150649, 2303,  150659, 2307,  150697, 2308,  150707, 2305   
150721, 2305,  150743, 2309,  150767, 2310,  150769, 2304,  150779, 2303,  150791, 2299   
150797, 2310,  150827, 2303,  150833, 2304,  150847, 2308,  150869, 2312,  150881, 2311   
150883, 2310,  150889, 2305,  150893, 2313,  150901, 2300,  150907, 2309,  150919, 2311   
150929, 2308,  150959, 2310,  150961, 2306,  150967, 2306,  150979, 2312,  150989, 2308   
150991, 2307,  151007, 2305,  151009, 2312,  151013, 2306,  151027, 2312,  151049, 2308   
151051, 2312,  151057, 2307,  151091, 2309,  151121, 2309,  151141, 2312,  151153, 2308   
151157, 2304,  151163, 2311,  151169, 2304,  151171, 2314,  151189, 2310,  151201, 2309   
151213, 2310,  151237, 2311,  151241, 2305,  151243, 2312,  151247, 2314,  151253, 2311   
151273, 2308,  151279, 2311,  151289, 2316,  151303, 2309,  151321, 2312,  151337, 2316   
151339, 2313,  151343, 2310,  151357, 2309,  151379, 2315,  151381, 2309,  151391, 2309   
151397, 2305,  151423, 2315,  151429, 2308,  151433, 2313,  151451, 2312,  151471, 2308   
151477, 2309,  151483, 2314,  151499, 2305,  151507, 2309,  151517, 2304,  151523, 2313   
151531, 2316,  151537, 2321,  151549, 2311,  151553, 2307,  151561, 2311,  151573, 2309   
151579, 2316,  151597, 2320,  151603, 2314,  151607, 2313,  151609, 2313,  151631, 2304   
151637, 2310,  151643, 2307,  151651, 2309,  151667, 2310,  151673, 2317,  151681, 2318   
151687, 2309,  151693, 2320,  151703, 2305,  151717, 2311,  151729, 2314,  151733, 2317   
 
Table 6. Continue 18 
 
151769, 2313,  151771, 2310,  151783, 2318,  151787, 2312,  151799, 2315,  151813, 2316   
151817, 2321,  151841, 2308,  151847, 2315,  151849, 2311,  151871, 2317,  151883, 2315   
151897, 2318,  151901, 2318,  151903, 2314,  151909, 2310,  151937, 2315,  151939, 2318   
151967, 2310,  151969, 2316,  152003, 2311,  152017, 2316,  152027, 2323,  152029, 2314   
152039, 2312,  152041, 2322,  152063, 2316,  152077, 2317,  152081, 2320,  152083, 2314   
152093, 2319,  152111, 2310,  152123, 2322,  152147, 2321,  152183, 2311,  152189, 2315   
152197, 2315,  152203, 2322,  152213, 2319,  152219, 2320,  152231, 2317,  152239, 2317   
152249, 2316,  152267, 2321,  152287, 2320,  152293, 2324,  152297, 2322,  152311, 2322   
152363, 2322,  152377, 2327,  152381, 2317,  152389, 2322,  152393, 2319,  152407, 2323   
152417, 2318,  152419, 2328,  152423, 2314,  152429, 2315,  152441, 2324,  152443, 2319   
152459, 2317,  152461, 2313,  152501, 2323,  152519, 2325,  152531, 2317,  152533, 2323   
152539, 2316,  152563, 2314,  152567, 2324,  152597, 2319,  152599, 2321,  152617, 2319   
152623, 2322,  152629, 2328,  152639, 2325,  152641, 2323,  152657, 2326,  152671, 2327   
152681, 2323,  152717, 2325,  152723, 2318,  152729, 2323,  152753, 2318,  152767, 2317   
152777, 2316,  152783, 2328,  152791, 2324,  152809, 2323,  152819, 2327,  152821, 2324   
152833, 2331,  152837, 2326,  152839, 2324,  152843, 2319,  152851, 2324,  152857, 2325   
152879, 2317,  152897, 2335,  152899, 2323,  152909, 2324,  152939, 2326,  152941, 2317   
152947, 2321,  152953, 2325,  152959, 2325,  152981, 2323,  152989, 2320,  152993, 2324   
153001, 2325,  153059, 2328,  153067, 2326,  153071, 2325,  153073, 2326,  153077, 2325   
153089, 2335,  153107, 2324,  153113, 2327,  153133, 2319,  153137, 2328,  153151, 2326   
153191, 2323,  153247, 2324,  153259, 2328,  153269, 2325,  153271, 2324,  153277, 2322   
153281, 2330,  153287, 2327,  153313, 2323,  153319, 2330,  153337, 2330,  153343, 2326   
153353, 2327,  153359, 2330,  153371, 2329,  153379, 2324,  153407, 2322,  153409, 2326   
153421, 2325,  153427, 2334,  153437, 2334,  153443, 2329,  153449, 2327,  153457, 2334   
153469, 2321,  153487, 2328,  153499, 2329,  153509, 2329,  153511, 2322,  153521, 2335   
153523, 2336,  153529, 2337,  153533, 2338,  153557, 2327,  153563, 2335,  153589, 2335   
153607, 2329,  153611, 2331,  153623, 2332,  153641, 2334,  153649, 2324,  153689, 2329   
153701, 2325,  153719, 2335,  153733, 2337,  153739, 2329,  153743, 2320,  153749, 2326   
153757, 2327,  153763, 2327,  153817, 2333,  153841, 2335,  153871, 2331,  153877, 2329   
153887, 2338,  153889, 2333,  153911, 2337,  153913, 2330,  153929, 2332,  153941, 2336   
153947, 2334,  153949, 2333,  153953, 2323,  153991, 2333,  153997, 2337,  154001, 2328   
154027, 2331,  154043, 2334,  154057, 2339,  154061, 2338,  154067, 2329,  154073, 2336   
154079, 2328,  154081, 2338,  154087, 2337,  154097, 2330,  154111, 2331,  154127, 2333   
154153, 2345,  154157, 2330,  154159, 2332,  154181, 2333,  154183, 2337,  154211, 2340   
154213, 2333,  154229, 2337,  154243, 2333,  154247, 2340,  154267, 2335,  154277, 2334   
154279, 2335,  154291, 2337,  154303, 2329,  154313, 2330,  154321, 2338,  154333, 2332   
154339, 2340,  154351, 2335,  154369, 2332,  154373, 2342,  154387, 2331,  154409, 2331   
154417, 2339,  154423, 2337,  154439, 2337,  154459, 2342,  154487, 2331,  154493, 2337   
154501, 2337,  154523, 2337,  154543, 2335,  154571, 2343,  154573, 2342,  154579, 2335   
154589, 2336,  154591, 2347,  154613, 2345,  154619, 2340,  154621, 2340,  154643, 2338   
154667, 2346,  154669, 2343,  154681, 2342,  154691, 2341,  154699, 2340,  154723, 2335   
 
Table 6. Continue 19 
 
154727, 2340,  154733, 2344,  154747, 2339,  154753, 2339,  154769, 2341,  154787, 2341   
154789, 2349,  154799, 2342,  154807, 2339,  154823, 2346,  154841, 2345,  154849, 2341   
154871, 2347,  154873, 2341,  154877, 2347,  154883, 2344,  154897, 2336,  154927, 2345   
154933, 2343,  154937, 2340,  154943, 2345,  154981, 2343,  154991, 2346,  155003, 2347   
155009, 2342,  155017, 2337,  155027, 2340,  155047, 2342,  155069, 2344,  155081, 2338   
155083, 2347,  155087, 2344,  155119, 2335,  155137, 2340,  155153, 2340,  155161, 2343   
155167, 2349,  155171, 2340,  155191, 2348,  155201, 2342,  155203, 2341,  155209, 2339   
155219, 2352,  155231, 2351,  155251, 2345,  155269, 2343,  155291, 2342,  155299, 2349   
155303, 2339,  155317, 2348,  155327, 2341,  155333, 2349,  155371, 2350,  155377, 2351   
155381, 2346,  155383, 2346,  155387, 2344,  155399, 2350,  155413, 2340,  155423, 2347   
155443, 2346,  155453, 2349,  155461, 2348,  155473, 2351,  155501, 2343,  155509, 2349   
155521, 2347,  155537, 2351,  155539, 2349,  155557, 2351,  155569, 2357,  155579, 2354   
155581, 2352,  155593, 2339,  155599, 2345,  155609, 2353,  155621, 2349,  155627, 2351   
155653, 2339,  155657, 2349,  155663, 2343,  155671, 2350,  155689, 2346,  155693, 2345   
155699, 2352,  155707, 2353,  155717, 2355,  155719, 2346,  155723, 2355,  155731, 2349   
155741, 2349,  155747, 2345,  155773, 2349,  155777, 2348,  155783, 2346,  155797, 2349   
155801, 2350,  155809, 2347,  155821, 2354,  155833, 2342,  155849, 2346,  155851, 2347   
155861, 2343,  155863, 2345,  155887, 2352,  155891, 2349,  155893, 2345,  155921, 2348   
156007, 2346,  156011, 2352,  156019, 2349,  156041, 2349,  156059, 2345,  156061, 2356   
156071, 2350,  156089, 2355,  156109, 2345,  156119, 2355,  156127, 2353,  156131, 2345   
156139, 2346,  156151, 2351,  156157, 2352,  156217, 2356,  156227, 2348,  156229, 2350   
156241, 2346,  156253, 2354,  156257, 2359,  156259, 2348,  156269, 2354,  156307, 2353   
156319, 2353,  156329, 2356,  156347, 2354,  156353, 2353,  156361, 2353,  156371, 2356   
156419, 2352,  156421, 2353,  156437, 2354,  156467, 2360,  156487, 2358,  156491, 2357   
156493, 2355,  156511, 2348,  156521, 2352,  156539, 2351,  156577, 2357,  156589, 2353   
156593, 2356,  156601, 2354,  156619, 2362,  156623, 2348,  156631, 2348,  156641, 2355   
156659, 2348,  156671, 2354,  156677, 2359,  156679, 2353,  156683, 2349,  156691, 2352   
156703, 2347,  156707, 2356,  156719, 2348,  156727, 2355,  156733, 2351,  156749, 2355   
156781, 2362,  156797, 2365,  156799, 2353,  156817, 2358,  156823, 2353,  156833, 2354   
156841, 2357,  156887, 2362,  156899, 2353,  156901, 2349,  156913, 2351,  156941, 2359   
156943, 2353,  156967, 2363,  156971, 2361,  156979, 2360,  157007, 2360,  157013, 2353   
157019, 2364,  157037, 2351,  157049, 2363,  157051, 2360,  157057, 2357,  157061, 2360   
157081, 2362,  157103, 2359,  157109, 2362,  157127, 2354,  157133, 2367,  157141, 2359   
157163, 2364,  157177, 2359,  157181, 2359,  157189, 2361,  157207, 2359,  157211, 2359   
157217, 2361,  157219, 2358,  157229, 2361,  157231, 2359,  157243, 2353,  157247, 2355   
157253, 2365,  157259, 2361,  157271, 2363,  157273, 2357,  157277, 2365,  157279, 2360   
157291, 2360,  157303, 2365,  157307, 2363,  157321, 2356,  157327, 2363,  157349, 2359   
157351, 2364,  157363, 2368,  157393, 2362,  157411, 2360,  157427, 2367,  157429, 2362   
157433, 2367,  157457, 2360,  157477, 2364,  157483, 2372,  157489, 2362,  157513, 2362   
157519, 2363,  157523, 2360,  157543, 2361,  157559, 2366,  157561, 2365,  157571, 2363   
157579, 2361,  157609, 2371,  157627, 2364,  157637, 2360,  157639, 2361,  157649, 2363   
 
Table 6. Continue 20 
 
157667, 2362,  157669, 2358,  157679, 2364,  157721, 2367,  157733, 2365,  157739, 2362   
157747, 2363,  157769, 2368,  157771, 2361,  157793, 2370,  157799, 2367,  157813, 2365   
157823, 2362,  157831, 2364,  157837, 2368,  157841, 2365,  157867, 2372,  157877, 2362   
157889, 2364,  157897, 2373,  157901, 2367,  157907, 2371,  157931, 2365,  157933, 2367   
157951, 2369,  157991, 2365,  157999, 2372,  158003, 2367,  158009, 2364,  158017, 2363   
158029, 2371,  158047, 2368,  158071, 2376,  158077, 2367,  158113, 2368,  158129, 2367   
158141, 2374,  158143, 2370,  158161, 2360,  158189, 2370,  158201, 2365,  158209, 2374   
158227, 2371,  158231, 2373,  158233, 2371,  158243, 2368,  158261, 2362,  158269, 2370   
158293, 2370,  158303, 2361,  158329, 2365,  158341, 2367,  158351, 2368,  158357, 2374   
158359, 2366,  158363, 2375,  158371, 2366,  158393, 2369,  158407, 2371,  158419, 2365   
158429, 2369,  158443, 2373,  158449, 2369,  158489, 2370,  158507, 2374,  158519, 2376   
158527, 2373,  158537, 2378,  158551, 2367,  158563, 2373,  158567, 2369,  158573, 2370   
158581, 2370,  158591, 2373,  158597, 2369,  158611, 2368,  158617, 2367,  158621, 2366   
158633, 2376,  158647, 2373,  158657, 2366,  158663, 2374,  158699, 2370,  158731, 2377   
158747, 2368,  158749, 2369,  158759, 2369,  158761, 2376,  158771, 2371,  158777, 2374   
158791, 2375,  158803, 2374,  158843, 2369,  158849, 2378,  158863, 2371,  158867, 2371   
158881, 2376,  158909, 2371,  158923, 2374,  158927, 2373,  158941, 2372,  158959, 2379   
158981, 2377,  158993, 2381,  159013, 2375,  159017, 2373,  159023, 2382,  159059, 2380   
159073, 2383,  159079, 2372,  159097, 2378,  159113, 2373,  159119, 2377,  159157, 2369   
159161, 2372,  159167, 2376,  159169, 2375,  159179, 2377,  159191, 2379,  159193, 2372   
159199, 2377,  159209, 2374,  159223, 2381,  159227, 2380,  159233, 2380,  159287, 2387   
159293, 2381,  159311, 2374,  159319, 2379,  159337, 2378,  159347, 2385,  159349, 2376   
159361, 2387,  159389, 2378,  159403, 2380,  159407, 2381,  159421, 2378,  159431, 2383   
159437, 2382,  159457, 2378,  159463, 2376,  159469, 2379,  159473, 2386,  159491, 2377   
159499, 2389,  159503, 2382,  159521, 2380,  159539, 2384,  159541, 2383,  159553, 2379   
159563, 2385,  159569, 2377,  159571, 2389,  159589, 2384,  159617, 2387,  159623, 2379   
159629, 2382,  159631, 2383,  159667, 2373,  159671, 2381,  159673, 2385,  159683, 2377   
159697, 2376,  159701, 2384,  159707, 2381,  159721, 2377,  159737, 2377,  159739, 2387   
159763, 2384,  159769, 2383,  159773, 2385,  159779, 2377,  159787, 2385,  159791, 2385   
159793, 2382,  159799, 2385,  159811, 2381,  159833, 2379,  159839, 2379,  159853, 2377   
159857, 2377,  159869, 2380,  159871, 2384,  159899, 2383,  159911, 2378,  159931, 2378   
159937, 2382,  159977, 2384,  159979, 2374   
  

